Certified Countermodels in Profile and Incidence Fibres of Diamond-Induced Edge Partitions

Let $G=(V,E)$ be a finite loopless directed graph. Each directed two-step diamond identifies its two pairs of opposite edges, and the connected components of the resulting auxiliary graph on $E$ define a canonical partition $\Pi_{\mathrm{opp}}(G)$. We ask whether a finite relational certificate built from the blocks of an edge partition identifies this canonical partition. We prove the functoriality and a universal coarsening property of $\Pi_{\mathrm{opp}}(G)$, count its complete fixed-profile fibre and its exact radius-one transposition neighbourhood, and reduce the parity condition in the certificate to an odd closed walk in a directed $\mathbb Z_2$-gain graph. In a fixed catalogue, four labelled target-positive rows, representing three isomorphism types, each admits a noncanonical positive partition obtained by a single cross-block transposition. In one row a stronger positive comparison partition also preserves every per-vertex, fixed-role incoming and outgoing count; it arises from a 12-edge alternating trade. The corresponding incidence fibre is a singleton in the other three rows. A deterministic 64-index family of comparison partitions yields 78 bounded positives among 256 nonidentity partitions. On the same profile fibre, one member has a complete 885-element relation semigroup and no write-preserve-use certificate, giving an exact negative. Thus the certificate has genuine but intermediate selectivity: it is neither determined by block sizes nor specific to the canonical target. The claims are finite statements in computational combinatorics and are supported by explicit, independently checkable certificates.

==> anc/reproducibility/README.md <==
# Reproducibility files

These files accompany Ivan Khalamendyk, “Certified Countermodels in Profile
and Incidence Fibres of Diamond-Induced Edge Partitions.”

The claims checked here are finite.  A positive claim is supported by an
explicit partition and finite relation words.  Absence of a witness is used as
a negative result only in the cases where the relevant finite search is
certified complete.

## Contents

- headline_h4 contains the four radius-one positive certificates and the
  complete 885-element exact negative used in Theorem 8.1.
- radius_one contains the materialized swaps, the exact neighbourhood counts,
  and an independent standard-library replay.
- target_positive contains the clean-room replay of the four target-positive
  evaluations at their declared per-row bounds.
- incidence_seed3388 contains the incidence-matched positive certificate.
- incidence_cycle_census contains the exhaustive shortest two-role
  alternating-cycle census for row 3388.
- incidence_csp_3388 contains ten distinct non-target fixed-role assignments
  and their direct verifier.
- incidence_rigidity contains the forcing traces for rows 226, 4390 and 4986.
- theorem81 contains the target and index-0 positive certificates for row 226.
- hash_family contains the complete output for the declared 64-index family.
- orbit contains two independent exact orbit-separation calculations.
- cleanroom contains the independent standard-library evaluator used by the
  radius-one replay.

All programs require Python 3.10 or newer and use only the standard library.
Run the following commands from this directory.  The `-B` flag prevents local
bytecode-cache files.  The two trace verifiers deliberately refuse `python -O`,
because their internal checked assertions must remain enabled.

The original development-only generator that discovered the ten
incidence-matched assignments is not part of this archive because it depended
on private exploratory modules.  The ten assignments themselves are stored
explicitly and are checked by the portable verifier below; the paper claims
only the resulting lower bound, not completeness of that discovery search.

Some stored JSON records retain the legacy schema key
bounded_relative_algebraic_spacetime_candidate so that archived certificates
remain directly comparable.  In this package that key denotes exactly the
WPU-parity predicate $\mathsf H$ defined in Section 4.5; it carries no physical
interpretation.  Values beginning with archived-source/ are provenance labels
only and are not runtime dependencies.

## Direct certificate checks

    python -B catalogue/check_catalogue.py

    python -B headline_h4/check_certificate_h4.py headline_h4/CERTIFICATE_H4_CASES.json

    python -B radius_one/check_local_swap_certificates.py radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json

    python -B radius_one/local_swap_neighborhood_counts.py radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json --expected radius_one/LOCAL_SWAP_NEIGHBORHOODS.json

    python -B radius_one/independent_replay_local_swaps.py radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json --replicate cleanroom/replicate.py --max-elements 1000 --max-word-length 10 --expected radius_one/INDEPENDENT_LOCAL_SWAP_REPLAY_CAP1000.json

    python -B target_positive/replay_target_positives.py --expected target_positive/TARGET_POSITIVE_REPLAY.json

    python -B theorem81/check_theorem81_positive_audit.py theorem81/THEOREM81_PI0_CERTIFICATE_AUDIT.json

    python -B incidence_csp_3388/check_csp_solutions_3388.py incidence_csp_3388/CSP_SOLUTION_CERTIFICATES_3388.json

    python -B incidence_cycle_census/check_alternating_cycle_census.py --expected incidence_cycle_census/ALTERNATING_CYCLE_CENSUS.json

    python -B hash_family/check_hash_family.py hash_family/EXHAUSTIVE_HASH_FAMILY_64.json

The following two programs read and rewrite their recorded result file in the
same directory:

    python -B incidence_seed3388/check_certificate_h4.py

    python -B incidence_rigidity/check_rigidity_trace.py

## Independent orbit calculations

The orbit calculations use the same cap-1000 witnesses listed in the paper.
The paths below place temporary results outside the extracted archive root, so
the integrity check and any later source repackaging remain clean:

    python -B orbit/orbit_separation_audit.py --input radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json --output ../../../ORBIT_PRIMARY_RECHECK.json

    python -B orbit/orbit_separation_checker.py --input radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json --primary ../../../ORBIT_PRIMARY_RECHECK.json --output ../../../ORBIT_CHECKER_RECHECK.json

    cd orbit

    python -B -m unittest -v test_orbit_separation.py

    cd ..

The two calculations use different exact methods: typed-incidence
backtracking after relational colour refinement, and complete enumeration of
the directed carrier automorphism group.

## Integrity

SHA256SUMS.txt lists every ancillary payload file except the manifest itself.
After an unmodified extraction, run:

    python -B verify_sha256s.py

The archive establishes only the finite graph-theoretic and
relation-semigroup statements made in the paper.  The 64-index family is a
declared deterministic control family, not a random sample from a profile
fibre.

The schema identifier certificate_H4 refers to the WPU-parity certificate
$\mathsf H$ defined in Section 4.5 of the paper.


==> anc/reproducibility/SHA256SUMS.txt <==
9f931fee8478bfea66fea8a1234b51e3fb6c0447f8037f259599187ac9a4a006  README.md
1f33231af973202880f0a8aaf973e1edd4684eaa72367b63d11a698c1832250b  catalogue/check_catalogue.py
d7c800188aa7d1d2e5a727d93e22952b63bad1d310f22bd11d79f398ae636713  cleanroom/replicate.py
1b87f07c0d588aa42f5953ebf1f87bc454812b6ef4c8bd48536a7f3d6af47f2b  hash_family/EXHAUSTIVE_HASH_FAMILY_64.json
92036411a351e596cc9544e338c3996c3fd50ae93ab6a325021c696fa719b6e2  hash_family/check_hash_family.py
24ec727321adce8cfddcbb89b8efb828b0f0eae4be6ee3e493eaf37cc8be436b  headline_h4/CERTIFICATE_H4_CASES.json
c71124b2100e02358a843e059254c415cb82acfa9f38d32033bc2df9f863872f  headline_h4/CERTIFICATE_H4_CHECK_RESULTS.json
7e3f956cf95ed819ca392c9ee5fac465e06c3747b61c0ecd811ee3bc3a9ff380  headline_h4/check_certificate_h4.py
3b3cd275bfa6a98a8bf8f7b86f521f65f262ce45d37242721dea82a20c07f411  incidence_csp_3388/CHECKSUMS.json
6a6ef70282308eee31fb2ad413bec5a81343c4d61f11ab7f84ab41a3afe614eb  incidence_csp_3388/CSP_SOLUTION_CERTIFICATES_3388.json
694e1244e5560a321b3ce481eb18308ab8e5ecbaa1180d13d8daa0e590c10888  incidence_csp_3388/EXACT_CSP_SEARCH.jsonl
876f20d4fc149c17bd8207e716810e84816fe85c64bce8a8192d3b7e1bb823e8  incidence_csp_3388/FINAL_VERDICT.json
519ba90c543b5bc46b45e0590b674c6be4cf1db8dd9310a96b9c8c26f4711040  incidence_csp_3388/check_csp_solutions_3388.py
77eaa04fb51f97265cd20fb7f2a719ea6948cddaf493031bd7de593c7037a111  incidence_cycle_census/ALTERNATING_CYCLE_CENSUS.json
1054d690469edca9d5ddf067b72719c76e55935da23548d00dc7913a91f6d552  incidence_cycle_census/check_alternating_cycle_census.py
3f57fcb16c1c5277c0ae160718471513b955674b18494cd01a126597e755bfd2  incidence_rigidity/CHECK_RESULT.json
1b25fc59481a477ff29b8e56e6c807de08c233fcdcf4b57deeb20b4d0b996a99  incidence_rigidity/RIGIDITY_CERTIFICATES.json
d43d15daefc058766b119827554e196d84a5aeba3a8d945e978971ed44e77ff6  incidence_rigidity/check_rigidity_trace.py
47044ca4b1e544d1700483fe320a8a3dac63275c5b0d6702c3ba10713119d0b8  incidence_seed3388/CERTIFICATE_H4.json
993671d2d6a22bdcb5c98c1d8bf7063ba135cb0b7f41ea3070812ef1c1b46791  incidence_seed3388/CHECK_RESULT.json
0da667a0fd7a9d8dd3af5e91a95612a7533436940a64f362b9246bc675ce7314  incidence_seed3388/MANIFEST.json
79cd6f08640fc72e330121a9792cab78e9226e84b3d1942d851bb3228dc0ce19  incidence_seed3388/check_certificate_h4.py
adc97615ae91b1b73de0bdf24bd67fc9c57c8721ce221f94139720ae754f31de  orbit/ORBIT_SEPARATION_CHECKER.json
be6af073b29915f3ddac1da4217157538dc2b8de7ce69cc5b46d0451612ba56a  orbit/ORBIT_SEPARATION_PRIMARY.json
78a78561b2cc7ed2dc34945c2f9f7dc840c2b2e3e64d8ca167e63b8c802d1a9f  orbit/orbit_separation_audit.py
81276a77e7488fda6adb5ae9cd565d16ecca05dd2c8b57479259919a6722fa80  orbit/orbit_separation_checker.py
fe44a94df88f13b3d22e33ca2e325d26849fedbd32453248aa2d0ac1c669ae32  orbit/test_orbit_separation.py
bbeef3a0dd44428fb8f87490404e5a3af04de341be0c35b822c88642b6b66d69  radius_one/INDEPENDENT_LOCAL_SWAP_REPLAY_CAP1000.json
416ad26bf9295ca56f2c766f63d68549efc0986eaa75f39c806931ee281e96d5  radius_one/LOCAL_SWAP_CAP1000.json
97b6a042f571d2aa66b13f2e55a8a3e21ddd7f4f6a35f158570cc57f1af5cf5e  radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json
76a63892c8282d79ab715599a29e5b897e647c5f4727ea7cdef4ccdf5035e2d2  radius_one/LOCAL_SWAP_CERTIFICATE_CHECKS_CAP1000.json
57685441919826e23e105f805e8dc71cef923a2afdbd3ce2c2515cb0246751d1  radius_one/LOCAL_SWAP_NEIGHBORHOODS.json
ea59d7a5f8b1ef55a8767bc52711a8c34d2fdeb0f521c1b098d0b910486a1555  radius_one/check_local_swap_certificates.py
534d154f489c09bea22690ef668265cad097c9981d10473c650579afdf62efdf  radius_one/independent_replay_local_swaps.py
690220d2e4f0a6e81e9814d8d51394fe384a3391eab21b17a0fe86ebc8adc3a5  radius_one/local_swap_neighborhood_counts.py
88b1b909b8e4bc78947a2d34eef33d4bc7bab400b30e1ca6825378cee1b2b5b9  target_positive/TARGET_POSITIVE_REPLAY.json
275c43750aa277584af0a548b7404a46a6981d0b1812b31cb31e21364542dc56  target_positive/replay_target_positives.py
a9cf4feaf50da978073388875247d74408bfc972cdacdde02ccc4c59c456d54e  theorem81/THEOREM81_PI0_CERTIFICATE_AUDIT.json
7e3f956cf95ed819ca392c9ee5fac465e06c3747b61c0ecd811ee3bc3a9ff380  theorem81/check_certificate_h4.py
9af1456205924a4dcacd78eb54bf46fdc69a3b64dfaa73d41e324d82cbea6c98  theorem81/check_theorem81_positive_audit.py
3eb69f75c45cdfa22a5b35201fb5589a645d9580251a39a2052e249ada38369e  verify_sha256s.py


==> anc/reproducibility/catalogue/check_catalogue.py <==
#!/usr/bin/env python3
"""Reconstruct the declared seed catalogue and the ten selected graph rows."""

from __future__ import annotations

import importlib.util
import json
import sys
from pathlib import Path
from typing import Any


HERE = Path(__file__).resolve().parent
REPLICATE = HERE.parent / "cleanroom" / "replicate.py"
sys.dont_write_bytecode = True


def load_reconstruction_module():
    spec = importlib.util.spec_from_file_location("catalogue_reconstruction", REPLICATE)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"cannot load {REPLICATE}")
    module = importlib.util.module_from_spec(spec)
    sys.modules[spec.name] = module
    spec.loader.exec_module(module)
    return module


def generate_terms(
    reconstruction: Any,
    max_size: int,
    *,
    allow_var: bool,
    allow_rule: bool,
) -> tuple[tuple[Any, ...], ...]:
    by_size: dict[int, set[tuple[Any, ...]]] = {1: {reconstruction.TA}}
    if allow_var:
        by_size[1].add(reconstruction.TV)
    constructors = ("P", "R") if allow_rule else ("P",)
    for size in range(3, max_size + 1, 2):
        by_size[size] = set()
        for left_size in range(1, size - 1, 2):
            right_size = size - 1 - left_size
            for left in by_size[left_size]:
                for right in by_size[right_size]:
                    for tag in constructors:
                        by_size[size].add(reconstruction.binary(tag, left, right))
    return tuple(
        sorted(
            (
                term
                for size in sorted(by_size)
                for term in by_size[size]
            ),
            key=reconstruction.term_text,
        )
    )


def enumerate_seeds(reconstruction: Any):
    patterns = generate_terms(
        reconstruction, 3, allow_var=True, allow_rule=True
    )
    replacements = generate_terms(
        reconstruction, 3, allow_var=True, allow_rule=True
    )
    closed_replacements = generate_terms(
        reconstruction, 3, allow_var=False, allow_rule=True
    )
    data_terms = generate_terms(
        reconstruction, 3, allow_var=False, allow_rule=False
    )

    rules = set()
    for pattern in patterns:
        candidates = (
            replacements
            if reconstruction.contains_var(pattern)
            else closed_replacements
        )
        for replacement in candidates:
            if (
                reconstruction.contains_var(replacement)
                and not reconstruction.contains_var(pattern)
            ):
                continue
            rules.add(reconstruction.binary("R", pattern, replacement))
    ordered_rules = tuple(sorted(rules, key=reconstruction.term_text))

    raw = []
    for rule in ordered_rules:
        for datum in data_terms:
            raw.append(reconstruction.canonical_state((rule, datum)))
    for left_index, left in enumerate(ordered_rules):
        for right in ordered_rules[left_index:]:
            for datum in data_terms:
                raw.append(reconstruction.canonical_state((left, right, datum)))
    raw.sort(key=reconstruction.state_text)
    return ordered_rules, tuple(raw)


EXPECTED = {
    226: {
        "signature": "{A;R(A,R(A,A));R(V,A)}",
        "vertices": 20,
        "edges": 55,
        "diamonds": 27,
        "profile": [23, 3, 3, 3, 2, 2, 2, 2, 2] + [1] * 13,
    },
    3175: {
        "signature": "{A;R(V,A);R(V,P(A,A))}",
        "vertices": 18,
        "edges": 56,
    },
    3179: {
        "signature": "{A;R(V,A);R(V,R(A,A))}",
        "vertices": 18,
        "edges": 56,
    },
    3333: {
        "signature": "{P(A,A);R(A,P(A,A));R(P(A,V),V)}",
        "vertices": 25,
        "edges": 71,
    },
    3343: {
        "signature": "{P(A,A);R(A,P(A,A));R(P(V,A),V)}",
        "vertices": 25,
        "edges": 71,
    },
    3388: {
        "signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
        "vertices": 29,
        "edges": 108,
        "diamonds": 103,
        "profile": [65, 25, 3, 3, 2, 2, 2, 2, 1, 1, 1, 1],
    },
    4390: {
        "signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
        "vertices": 22,
        "edges": 66,
        "diamonds": 48,
        "profile": [31, 7, 7, 6, 6, 2, 2, 1, 1, 1, 1, 1],
    },
    4986: {
        "signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
        "vertices": 22,
        "edges": 66,
        "diamonds": 48,
        "profile": [31, 7, 7, 6, 6, 2, 2, 1, 1, 1, 1, 1],
    },
    6414: {
        "signature": "{P(A,A);R(V,A);R(V,P(A,A))}",
        "vertices": 29,
        "edges": 118,
    },
    6418: {
        "signature": "{P(A,A);R(V,A);R(V,R(A,A))}",
        "vertices": 26,
        "edges": 86,
    },
}


def main() -> int:
    reconstruction = load_reconstruction_module()
    rules, seeds = enumerate_seeds(reconstruction)
    rows = []
    failures = []

    if len(rules) != 79:
        failures.append(f"rule count: expected 79, got {len(rules)}")
    if len(seeds) != 6478:
        failures.append(f"seed count: expected 6478, got {len(seeds)}")

    for index, expected in EXPECTED.items():
        seed = seeds[index]
        signature = reconstruction.state_text(seed)
        exploration = reconstruction.explore_seed(
            seed, max_depth=3, max_term_size=255
        )
        cores = reconstruction.recurrent_cores(exploration)
        if not cores:
            failures.append(f"row {index}: no qualifying recurrent core")
            continue
        maximum = max(len(core) for core in cores)
        largest = [core for core in cores if len(core) == maximum]
        if len(largest) != 1:
            failures.append(
                f"row {index}: largest qualifying core is not unique"
            )
            continue
        members = largest[0]
        edges = reconstruction.core_edges(exploration, members)
        diamonds = reconstruction.exact_diamonds(len(members), edges)
        partition = reconstruction.opposite_partition(edges, diamonds)
        profile = sorted(
            (len(block) for block in partition.classes), reverse=True
        )

        checks = {
            "signature": signature == expected["signature"],
            "vertices": len(members) == expected["vertices"],
            "edges": len(edges) == expected["edges"],
        }
        if "diamonds" in expected:
            checks["diamonds"] = len(diamonds) == expected["diamonds"]
        if "profile" in expected:
            checks["profile"] = profile == expected["profile"]
        if not all(checks.values()):
            failures.append(f"row {index}: {checks}")
        rows.append(
            {
                "row": index,
                "signature": signature,
                "qualifying_core_count": len(cores),
                "unique_largest": len(largest) == 1,
                "vertex_count": len(members),
                "edge_count": len(edges),
                "diamond_count": len(diamonds),
                "target_profile": profile,
                "checks": checks,
            }
        )

    result = {
        "status": "PASS" if not failures else "FAIL",
        "admissible_rule_count": len(rules),
        "canonical_seed_count": len(seeds),
        "rows": rows,
        "failures": failures,
    }
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0 if not failures else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/cleanroom/replicate.py <==
#!/usr/bin/env python3
"""Independent clean-room replication for H-P11-2.

The implementation uses only the Python standard library. It never imports or
executes any original verifier module.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import os
import platform
import sys
import time
from collections import defaultdict, deque
from dataclasses import dataclass
from fractions import Fraction
from itertools import combinations, permutations
from pathlib import Path
from typing import Any, Iterable, Iterator, Mapping, Sequence


HERE = Path(__file__).resolve().parent
EXPECTED_INPUTS = HERE / "EXPECTED_INPUTS.json"


class VerificationError(RuntimeError):
    pass


def jsonable(value: Any) -> Any:
    if isinstance(value, (set, frozenset)):
        return [jsonable(item) for item in sorted(value, key=repr)]
    if isinstance(value, tuple):
        return [jsonable(item) for item in value]
    if isinstance(value, list):
        return [jsonable(item) for item in value]
    if isinstance(value, Mapping):
        return {str(key): jsonable(item) for key, item in value.items()}
    if isinstance(value, Path):
        return str(value)
    if isinstance(value, Fraction):
        return f"{value.numerator}/{value.denominator}"
    return value


def canonical_json(value: Any, *, indent: int | None = None) -> str:
    return json.dumps(
        jsonable(value),
        ensure_ascii=False,
        sort_keys=True,
        separators=(",", ":") if indent is None else None,
        indent=indent,
    )


def object_digest(value: Any) -> str:
    return hashlib.sha256(canonical_json(value).encode("utf-8")).hexdigest()


def file_digest(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def read_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_jsonl(path: Path) -> list[Any]:
    return [
        json.loads(line)
        for line in path.read_text(encoding="utf-8").splitlines()
        if line.strip()
    ]


def write_json(path: Path, value: Any) -> None:
    path.write_text(canonical_json(value, indent=2) + "\n", encoding="utf-8")


def write_jsonl(path: Path, rows: Iterable[Any]) -> None:
    path.write_text(
        "".join(canonical_json(row) + "\n" for row in rows),
        encoding="utf-8",
    )


@dataclass
class CheckBook:
    checks: list[dict[str, Any]]
    discrepancies: list[dict[str, Any]]

    def check(
        self,
        candidate: str,
        name: str,
        observed: Any,
        expected: Any,
        *,
        severity: str = "fatal",
        effect: str = "fail-closed",
    ) -> bool:
        passed = observed == expected
        row = {
            "candidate": candidate,
            "check": name,
            "pass": passed,
            "expected": expected,
            "observed": observed,
        }
        self.checks.append(row)
        if not passed:
            self.discrepancies.append(
                {
                    **row,
                    "severity": severity,
                    "effect": effect,
                }
            )
        return passed

    def require(self, candidate: str, name: str, condition: bool, detail: Any) -> None:
        self.check(candidate, name, bool(condition), True)
        if not condition:
            raise VerificationError(f"{candidate}:{name}: {detail}")


def verify_input_manifest(book: CheckBook) -> tuple[dict[str, Path], list[dict[str, Any]]]:
    manifest = read_json(EXPECTED_INPUTS)
    resolved: dict[str, Path] = {}
    observed_rows: list[dict[str, Any]] = []
    for row in manifest["inputs"]:
        key = row["id"]
        path = Path(row["path"])
        exists = path.is_file()
        book.require("INPUTS", f"exists:{key}", exists, str(path))
        size = path.stat().st_size
        digest = file_digest(path)
        book.check("INPUTS", f"size:{key}", size, row["size"])
        book.check("INPUTS", f"sha256:{key}", digest, row["sha256"])
        if size != row["size"] or digest != row["sha256"]:
            raise VerificationError(f"input mismatch: {path}")
        resolved[key] = path
        observed_rows.append(
            {"id": key, "path": str(path.resolve()), "size": size, "sha256": digest}
        )
    return resolved, observed_rows


# Scheduler-free theorem replication.
SL = "L"
STerm = str | tuple[Any, Any]


def snode(left: STerm, right: STerm) -> STerm:
    return (left, right)


def sheight(term: STerm) -> int:
    if term == SL:
        return 0
    return 1 + max(sheight(term[0]), sheight(term[1]))


def stext(term: STerm) -> str:
    if term == SL:
        return SL
    return f"N({stext(term[0])},{stext(term[1])})"


def skey(term: STerm) -> tuple[int, str]:
    return sheight(term), stext(term)


def sterms(regulator: int) -> set[STerm]:
    current: set[STerm] = {SL}
    for _ in range(regulator):
        previous = set(current)
        current = {SL} | {snode(a, b) for a in previous for b in previous}
    return current


def sposet(regulator: int) -> tuple[tuple[STerm, ...], dict[STerm, frozenset[STerm]]]:
    universe = sterms(regulator)
    events = tuple(sorted((x for x in universe if x != SL), key=skey))
    deps = {
        event: frozenset(child for child in event if child != SL)
        for event in events
    }
    return events, deps


def parse_sterm(text: str) -> STerm:
    position = 0

    def parse() -> STerm:
        nonlocal position
        if position >= len(text):
            raise VerificationError("unexpected end of scheduler term")
        if text[position] == "L":
            position += 1
            return SL
        if not text.startswith("N(", position):
            raise VerificationError(f"invalid scheduler term at {position}: {text}")
        position += 2
        left = parse()
        if position >= len(text) or text[position] != ",":
            raise VerificationError(f"missing comma in scheduler term: {text}")
        position += 1
        right = parse()
        if position >= len(text) or text[position] != ")":
            raise VerificationError(f"missing close parenthesis: {text}")
        position += 1
        return snode(left, right)

    result = parse()
    if position != len(text):
        raise VerificationError(f"trailing scheduler term text: {text}")
    return result


def stopological(order: Sequence[STerm], deps: Mapping[STerm, frozenset[STerm]]) -> bool:
    done: set[STerm] = set()
    for event in order:
        if event in done or not deps[event].issubset(done):
            return False
        done.add(event)
    return done == set(deps)


def release_histogram(
    lower_order: Sequence[STerm], upper_events: Sequence[STerm]
) -> list[int]:
    positions = {event: i + 1 for i, event in enumerate(lower_order)}
    output = [0] * (len(lower_order) + 1)
    for event in upper_events:
        needed = [positions[child] for child in event if child != SL]
        if not needed:
            raise VerificationError("new upper event without a lower prerequisite")
        output[max(needed)] += 1
    return output


def fixed_chain_extensions_method_a(release_exact: Sequence[int]) -> int:
    n = len(release_exact) - 1
    m = sum(release_exact)
    cumulative = []
    running = 0
    for value in release_exact:
        running += value
        cumulative.append(running)
    row = [0] * (m + 1)
    row[0] = 1
    for i in range(n + 1):
        for used in range(m):
            if row[used] and used < cumulative[i]:
                row[used + 1] += row[used] * (cumulative[i] - used)
        if i < n:
            next_row = row[:]
            row = next_row
    # The in-place recurrence above cannot distinguish taking the next chain
    # item. Use the direct memoized state recurrence for the final value.
    memo: dict[tuple[int, int], int] = {}

    def count(i: int, used: int) -> int:
        key = (i, used)
        if key in memo:
            return memo[key]
        if i == n and used == m:
            return 1
        total = 0
        if used < cumulative[i]:
            total += (cumulative[i] - used) * count(i, used + 1)
        if i < n:
            total += count(i + 1, used)
        memo[key] = total
        return total

    return count(0, 0)


def falling(number: int, length: int) -> int:
    if number < length or length < 0:
        return 0
    result = 1
    for offset in range(length):
        result *= number - offset
    return result


def fixed_chain_extensions_method_b(release_exact: Sequence[int]) -> int:
    n = len(release_exact) - 1
    m = sum(release_exact)
    released_later = [0] * (n + 1)
    running = 0
    for threshold in range(n, 0, -1):
        released_later[threshold] = running
        running += release_exact[threshold]
    max_position = n + m
    previous = [0] * (max_position + 1)
    for position in range(1, max_position + 1):
        eligible = m + 1 - position - released_later[1]
        previous[position] = falling(eligible, release_exact[1])
    for threshold in range(2, n + 1):
        current = [0] * (max_position + 1)
        prefix = 0
        for position in range(1, max_position + 1):
            prefix += previous[position - 1]
            eligible = m + threshold - position - released_later[threshold]
            current[position] = prefix * falling(
                eligible, release_exact[threshold]
            )
        previous = current
    return sum(previous)


def all_topological_orders(
    events: Sequence[STerm], deps: Mapping[STerm, frozenset[STerm]]
) -> list[tuple[STerm, ...]]:
    output: list[tuple[STerm, ...]] = []

    def extend(done: tuple[STerm, ...], remaining: frozenset[STerm]) -> None:
        done_set = set(done)
        if not remaining:
            output.append(done)
            return
        enabled = sorted(
            (event for event in remaining if deps[event].issubset(done_set)),
            key=skey,
        )
        for event in enabled:
            extend(done + (event,), remaining - {event})

    extend((), frozenset(events))
    return output


def finite_event_configurations(
    events: tuple[str, ...],
    prerequisites: Mapping[str, frozenset[str]],
    conflicts: frozenset[frozenset[str]],
) -> list[frozenset[str]]:
    output = []
    for mask in range(1 << len(events)):
        config = frozenset(events[i] for i in range(len(events)) if mask & (1 << i))
        if any(not prerequisites[event].issubset(config) for event in config):
            continue
        if any(frozenset(pair) in conflicts for pair in combinations(config, 2)):
            continue
        output.append(config)
    return sorted(output, key=lambda x: (len(x), tuple(sorted(x))))


def kernel_example(
    *, conflict: bool, left_weight: Fraction, right_weight: Fraction
) -> dict[str, Any]:
    events = ("a", "b")
    prereq = {"a": frozenset(), "b": frozenset()}
    conflicts = frozenset({frozenset(events)}) if conflict else frozenset()
    configs = finite_event_configurations(events, prereq, conflicts)

    def enabled(config: frozenset[str]) -> tuple[str, ...]:
        return tuple(
            event
            for event in events
            if event not in config
            and prereq[event].issubset(config)
            and not any(frozenset((event, old)) in conflicts for old in config)
        )

    maxima = [config for config in configs if not enabled(config)]
    terminal = (
        {maxima[0]: left_weight, maxima[1]: right_weight}
        if conflict
        else {maxima[0]: Fraction(1)}
    )
    count_memo: dict[tuple[frozenset[str], frozenset[str]], int] = {}

    def completions(config: frozenset[str], maximum: frozenset[str]) -> int:
        key = (config, maximum)
        if key in count_memo:
            return count_memo[key]
        if config == maximum:
            return 1
        value = sum(
            completions(config | {event}, maximum)
            for event in enabled(config)
            if event in maximum
        )
        count_memo[key] = value
        return value

    h: dict[frozenset[str], Fraction] = {}
    for config in configs:
        h[config] = sum(
            (terminal[maximum] * completions(config, maximum)
             for maximum in maxima if config.issubset(maximum)),
            Fraction(0),
        )
    q: dict[tuple[frozenset[str], str], Fraction] = {}
    for config in configs:
        for event in enabled(config):
            q[(config, event)] = h[config | {event}] / h[config]
    norm_ok = all(
        not enabled(config)
        or sum((q[(config, event)] for event in enabled(config)), Fraction(0)) == 1
        for config in configs
    )
    diamond_ok = True
    for config in configs:
        for left, right in combinations(enabled(config), 2):
            if right in enabled(config | {left}) and left in enabled(config | {right}):
                diamond_ok &= (
                    q[(config, left)] * q[(config | {left}, right)]
                    == q[(config, right)] * q[(config | {right}, left)]
                )
    return {
        "normalization": norm_ok,
        "diamonds": diamond_ok,
        "initial_a": str(q[(frozenset(), "a")]),
        "initial_b": str(q[(frozenset(), "b")]),
    }


def replicate_scheduler(paths: Mapping[str, Path], book: CheckBook) -> dict[str, Any]:
    witness = read_json(paths["scheduler_witness"])
    exact_certificate = read_json(paths["scheduler_exact_certificate"])
    independent_certificate = read_json(paths["scheduler_independent_certificate"])

    universes = {regulator: sterms(regulator) for regulator in range(5)}
    term_counts = {str(r): len(universes[r]) for r in range(5)}
    book.check("SCHEDULER", "term_counts", term_counts, {"0": 1, "1": 2, "2": 5, "3": 26, "4": 677})
    recurrence_ok = all(
        len(universes[r + 1]) == 1 + len(universes[r]) ** 2
        for r in range(4)
    )
    book.check("SCHEDULER", "term_census_recurrence", recurrence_ok, True)

    events2, deps2 = sposet(2)
    lower_orders = all_topological_orders(events2, deps2)
    new3 = tuple(sorted(universes[3] - universes[2], key=skey))
    counts_r3 = []
    independent_r3 = []
    for order in lower_orders:
        release = release_histogram(order, new3)
        counts_r3.append(fixed_chain_extensions_method_a(release))
        independent_r3.append(fixed_chain_extensions_method_b(release))
    total_r3 = sum(counts_r3)
    book.check("SCHEDULER", "R2_linear_extension_order_count", len(lower_orders), 6)
    book.check("SCHEDULER", "R3_methods_agree", counts_r3, independent_r3)
    book.check("SCHEDULER", "R3_lower_counts_equal", len(set(counts_r3)), 1)
    book.check("SCHEDULER", "R3_total_linear_extensions", total_r3, 861733891296165888000)

    events3, deps3 = sposet(3)
    level_order = tuple(parse_sterm(text) for text in witness["level_first_order"])
    depth_order = tuple(parse_sterm(text) for text in witness["depth_first_order"])
    book.check("SCHEDULER", "level_order_identity", set(level_order), set(events3))
    book.check("SCHEDULER", "depth_order_identity", set(depth_order), set(events3))
    book.check("SCHEDULER", "level_order_topological", stopological(level_order, deps3), True)
    book.check("SCHEDULER", "depth_order_topological", stopological(depth_order, deps3), True)

    new4 = tuple(sorted(universes[4] - universes[3], key=skey))
    release_level = release_histogram(level_order, new4)
    release_depth = release_histogram(depth_order, new4)
    book.check("SCHEDULER", "release_level", release_level, witness["release_exact_level_first"])
    book.check("SCHEDULER", "release_depth", release_depth, witness["release_exact_depth_first"])
    book.check("SCHEDULER", "release_level_sum", sum(release_level), 651)
    book.check("SCHEDULER", "release_depth_sum", sum(release_depth), 651)

    count_level_a = fixed_chain_extensions_method_a(release_level)
    count_depth_a = fixed_chain_extensions_method_a(release_depth)
    count_level_b = fixed_chain_extensions_method_b(release_level)
    count_depth_b = fixed_chain_extensions_method_b(release_depth)
    book.check("SCHEDULER", "level_two_methods", count_level_a, count_level_b)
    book.check("SCHEDULER", "depth_two_methods", count_depth_a, count_depth_b)
    book.check("SCHEDULER", "level_exact_integer", str(count_level_a), witness["extension_count_level_first"])
    book.check("SCHEDULER", "depth_exact_integer", str(count_depth_a), witness["extension_count_depth_first"])
    ratio = Fraction(count_depth_a, count_level_a)
    ratio_text = f"{ratio.numerator}/{ratio.denominator}"
    book.check("SCHEDULER", "reduced_ratio", ratio_text, witness["simplified_ratio_depth_over_level"])
    book.check("SCHEDULER", "projective_inequality", count_depth_a != count_level_a, True)
    book.check("SCHEDULER", "witness_projective_flag", witness["projective_consistency"], False)
    book.check("SCHEDULER", "independent_certificate_level", independent_certificate["level_count"], str(count_level_a))
    book.check("SCHEDULER", "independent_certificate_depth", independent_certificate["depth_count"], str(count_depth_a))
    book.check("SCHEDULER", "independent_certificate_ratio", independent_certificate["ratio"], ratio_text)
    book.check("SCHEDULER", "exact_certificate_R3", exact_certificate["occurrence"]["linear_extensions_R3"], str(total_r3))

    diamond = kernel_example(conflict=False, left_weight=Fraction(1), right_weight=Fraction(0))
    fork_13 = kernel_example(conflict=True, left_weight=Fraction(1, 3), right_weight=Fraction(2, 3))
    fork_12 = kernel_example(conflict=True, left_weight=Fraction(1, 2), right_weight=Fraction(1, 2))
    book.check("SCHEDULER", "diamond_kernel_exact", diamond, {"normalization": True, "diamonds": True, "initial_a": "1/2", "initial_b": "1/2"})
    book.check("SCHEDULER", "fork_kernel_1_3_exact", fork_13["normalization"] and fork_13["diamonds"], True)
    book.check("SCHEDULER", "fork_kernel_1_2_exact", fork_12["normalization"] and fork_12["diamonds"], True)
    book.check("SCHEDULER", "fork_boundary_nonuniqueness", fork_13["initial_a"] != fork_12["initial_a"], True)

    return {
        "status": "PASS" if not any(d["candidate"] == "SCHEDULER" and d["severity"] == "fatal" for d in book.discrepancies) else "FAIL_CLOSED",
        "term_counts_R0_R4": term_counts,
        "finite_census_complete_by_recurrence": recurrence_ok,
        "R2_linear_orders": len(lower_orders),
        "R3_linear_extensions": str(total_r3),
        "R4_extensions_level_order": str(count_level_a),
        "R4_extensions_depth_order": str(count_depth_a),
        "reduced_ratio_depth_over_level": ratio_text,
        "projective_consistency_R3_R4": False,
        "scope": "uniform linear-extension occurrence regulator T3->T4 only",
        "universal_scheduler_free_no_go": False,
    }


# Independent finite rewrite reconstruction for v615/v616.
Term = tuple[Any, ...]
State = tuple[Term, ...]


def atom(tag: str) -> Term:
    return (tag,)


TA = atom("A")
TV = atom("V")


def binary(tag: str, left: Term, right: Term) -> Term:
    return (tag, left, right)


def term_text(term: Term) -> str:
    if len(term) == 1:
        return term[0]
    return f"{term[0]}({term_text(term[1])},{term_text(term[2])})"


def parse_term(text: str) -> Term:
    position = 0

    def parse() -> Term:
        nonlocal position
        if position >= len(text):
            raise VerificationError(f"unexpected term end: {text}")
        tag = text[position]
        position += 1
        if tag in "AV":
            return atom(tag)
        if tag not in "PR" or position >= len(text) or text[position] != "(":
            raise VerificationError(f"invalid term at {position - 1}: {text}")
        position += 1
        left = parse()
        if position >= len(text) or text[position] != ",":
            raise VerificationError(f"missing term comma: {text}")
        position += 1
        right = parse()
        if position >= len(text) or text[position] != ")":
            raise VerificationError(f"missing term close: {text}")
        position += 1
        return binary(tag, left, right)

    result = parse()
    if position != len(text):
        raise VerificationError(f"term suffix: {text}")
    return result


def term_size(term: Term) -> int:
    return 1 if len(term) == 1 else 1 + term_size(term[1]) + term_size(term[2])


def contains_var(term: Term) -> bool:
    return term == TV or (len(term) == 3 and (contains_var(term[1]) or contains_var(term[2])))


def occurrences(term: Term, path: tuple[int, ...] = ()) -> Iterator[tuple[tuple[int, ...], Term]]:
    if term != TV:
        yield path, term
    if len(term) == 3:
        yield from occurrences(term[1], path + (1,))
        yield from occurrences(term[2], path + (2,))


def replace_term(term: Term, path: tuple[int, ...], replacement: Term) -> Term:
    if not path:
        return replacement
    side = path[0]
    if len(term) != 3 or side not in (1, 2):
        raise VerificationError("invalid replacement path")
    children = [term[1], term[2]]
    children[side - 1] = replace_term(children[side - 1], path[1:], replacement)
    return binary(term[0], children[0], children[1])


def match(pattern: Term, target: Term, binding: Term | None = None) -> tuple[bool, Term | None]:
    if pattern == TV:
        return (True, target) if binding is None else (binding == target, binding)
    if pattern[0] != target[0] or len(pattern) != len(target):
        return False, binding
    if len(pattern) == 1:
        return True, binding
    ok, binding = match(pattern[1], target[1], binding)
    if not ok:
        return False, binding
    return match(pattern[2], target[2], binding)


def instantiate(template: Term, binding: Term | None) -> Term:
    if template == TV:
        if binding is None:
            raise VerificationError("unbound replacement variable")
        return binding
    if len(template) == 1:
        return template
    return binary(template[0], instantiate(template[1], binding), instantiate(template[2], binding))


def canonical_state(terms: Iterable[Term]) -> State:
    return tuple(sorted(terms, key=term_text))


def state_text(state: State) -> str:
    return "{" + ";".join(term_text(term) for term in state) + "}"


def law_signature(state: State) -> tuple[str, ...]:
    return tuple(term_text(term) for term in state if term[0] == "R")


def data_signature(state: State) -> tuple[str, ...]:
    return tuple(term_text(term) for term in state if term[0] != "R")


def valid_state(state: State) -> bool:
    for term in state:
        if term[0] != "R":
            if contains_var(term):
                return False
        elif contains_var(term[2]) and not contains_var(term[1]):
            return False
    return True


@dataclass
class Exploration:
    states: dict[str, State]
    adjacency: dict[str, set[str]]
    depth: dict[str, int]


def state_successors(state: State, max_term_size: int) -> set[State]:
    rules = [term for term in state if term[0] == "R"]
    positions = [
        (component_index, path, subterm)
        for component_index, component in enumerate(state)
        for path, subterm in occurrences(component)
    ]
    output: set[State] = set()
    for rule in rules:
        pattern, template = rule[1], rule[2]
        for component_index, path, target in positions:
            ok, binding = match(pattern, target)
            if not ok:
                continue
            replacement = instantiate(template, binding)
            new_component = replace_term(state[component_index], path, replacement)
            if term_size(new_component) > max_term_size:
                continue
            values = list(state)
            values[component_index] = new_component
            result = canonical_state(values)
            if result != state and valid_state(result):
                output.add(result)
    return output


def explore_seed(seed: State, *, max_depth: int = 3, max_term_size: int = 255) -> Exploration:
    start = state_text(seed)
    states = {start: seed}
    depth = {start: 0}
    adjacency: dict[str, set[str]] = defaultdict(set)
    queue: deque[str] = deque([start])
    while queue:
        source_key = queue.popleft()
        if depth[source_key] >= max_depth:
            continue
        for result in sorted(state_successors(states[source_key], max_term_size), key=state_text):
            target_key = state_text(result)
            adjacency[source_key].add(target_key)
            if target_key not in states:
                states[target_key] = result
                depth[target_key] = depth[source_key] + 1
                queue.append(target_key)
    return Exploration(states, dict(adjacency), depth)


def strongly_connected(adjacency: Mapping[str, set[str]], vertices: Iterable[str]) -> list[tuple[str, ...]]:
    vertex_set = set(vertices)
    index = 0
    stack: list[str] = []
    on_stack: set[str] = set()
    indices: dict[str, int] = {}
    low: dict[str, int] = {}
    output: list[tuple[str, ...]] = []

    def visit(vertex: str) -> None:
        nonlocal index
        indices[vertex] = low[vertex] = index
        index += 1
        stack.append(vertex)
        on_stack.add(vertex)
        for target in sorted(adjacency.get(vertex, set()) & vertex_set):
            if target not in indices:
                visit(target)
                low[vertex] = min(low[vertex], low[target])
            elif target in on_stack:
                low[vertex] = min(low[vertex], indices[target])
        if low[vertex] == indices[vertex]:
            component = []
            while True:
                member = stack.pop()
                on_stack.remove(member)
                component.append(member)
                if member == vertex:
                    break
            output.append(tuple(sorted(component)))

    for vertex in sorted(vertex_set):
        if vertex not in indices:
            visit(vertex)
    return output


def recurrent_cores(exploration: Exploration) -> list[tuple[str, ...]]:
    output = []
    for component in strongly_connected(exploration.adjacency, exploration.states):
        members = set(component)
        cyclic = len(component) > 1 or any(
            member in exploration.adjacency.get(member, set()) for member in component
        )
        if not cyclic:
            continue
        laws = {law_signature(exploration.states[member]) for member in component}
        data = {data_signature(exploration.states[member]) for member in component}
        law_change = any(
            target in members
            and law_signature(exploration.states[source]) != law_signature(exploration.states[target])
            for source in component
            for target in exploration.adjacency.get(source, set())
        )
        if len(laws) >= 2 and len(data) >= 2 and law_change:
            output.append(component)
    return output


def core_edges(exploration: Exploration, members: Sequence[str]) -> tuple[tuple[int, int], ...]:
    index = {member: i for i, member in enumerate(members)}
    return tuple(
        sorted(
            {
                (index[source], index[target])
                for source in members
                for target in exploration.adjacency.get(source, set())
                if target in index and source != target
            }
        )
    )


def exact_diamonds(state_count: int, edges: Sequence[tuple[int, int]]) -> tuple[tuple[int, int, int, int], ...]:
    adjacency = {state: set() for state in range(state_count)}
    for source, target in edges:
        adjacency[source].add(target)
    output = set()
    for source in range(state_count):
        for left, right in combinations(sorted(adjacency[source]), 2):
            for join in sorted(adjacency[left] & adjacency[right]):
                if len({source, left, right, join}) == 4:
                    output.add((source, left, right, join))
    return tuple(sorted(output))


@dataclass(frozen=True)
class Partition:
    classes: tuple[tuple[tuple[int, int], ...], ...]
    edge_class: Mapping[tuple[int, int], int]


def opposite_partition(
    edges: Sequence[tuple[int, int]], diamonds: Sequence[tuple[int, int, int, int]]
) -> Partition:
    ordered = tuple(sorted(set(edges)))
    edge_index = {edge: i for i, edge in enumerate(ordered)}
    parent = list(range(len(ordered)))

    def find(item: int) -> int:
        while parent[item] != item:
            parent[item] = parent[parent[item]]
            item = parent[item]
        return item

    def union(a: int, b: int) -> None:
        a, b = find(a), find(b)
        if a != b:
            parent[max(a, b)] = min(a, b)

    for source, left, right, join in diamonds:
        union(edge_index[(source, left)], edge_index[(right, join)])
        union(edge_index[(source, right)], edge_index[(left, join)])
    grouped: dict[int, list[tuple[int, int]]] = defaultdict(list)
    for i, edge in enumerate(ordered):
        grouped[find(i)].append(edge)
    classes = tuple(sorted(tuple(sorted(values)) for values in grouped.values()))
    return Partition(
        classes,
        {edge: i for i, values in enumerate(classes) for edge in values},
    )


def profile_null_partition(
    edges: Sequence[tuple[int, int]],
    target: Partition,
    seed_signature: str,
    null_index: int,
) -> Partition:
    ordered = sorted(
        edges,
        key=lambda edge: object_digest(
            ["v616-profile-null", seed_signature, null_index, edge[0], edge[1]]
        ),
    )
    sizes = sorted((len(values) for values in target.classes), reverse=True)
    classes = []
    position = 0
    for size in sizes:
        classes.append(tuple(sorted(ordered[position : position + size])))
        position += size
    if position != len(ordered):
        raise VerificationError("profile split did not consume every edge")
    canonical = tuple(sorted(classes))
    return Partition(
        canonical,
        {edge: i for i, values in enumerate(canonical) for edge in values},
    )


def partition_equal(left: Partition, right: Partition) -> bool:
    return {frozenset(values) for values in left.classes} == {
        frozenset(values) for values in right.classes
    }


Relation = tuple[int, ...]
Word = tuple[str, ...]


def bit_members(mask: int) -> Iterator[int]:
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask ^= bit


def compose(first: Relation, second: Relation) -> Relation:
    rows = []
    for first_row in first:
        output = 0
        for middle in bit_members(first_row):
            output |= second[middle]
        rows.append(output)
    return tuple(rows)


def relation_digest(relation: Relation) -> str:
    return object_digest(list(relation))


@dataclass
class Closure:
    elements: dict[Relation, Word]
    complete: bool
    element_cap_hit: bool
    word_cap_hit: bool


def close_relations(
    generators: Mapping[str, Relation], *, max_elements: int, max_word_length: int
) -> Closure:
    elements: dict[Relation, Word] = {}
    queue: deque[Relation] = deque()
    for name, relation in sorted(generators.items()):
        if relation not in elements or (name,) < elements[relation]:
            elements[relation] = (name,)
            queue.append(relation)
    element_cap_hit = False
    word_cap_hit = False
    while queue:
        relation = queue.popleft()
        word = elements[relation]
        for name, generator in sorted(generators.items()):
            product = compose(relation, generator)
            if product in elements:
                continue
            product_word = word + (name,)
            if len(product_word) > max_word_length:
                word_cap_hit = True
                continue
            if len(elements) >= max_elements:
                element_cap_hit = True
                continue
            elements[product] = product_word
            queue.append(product)
    return Closure(
        elements=elements,
        complete=not element_cap_hit and not word_cap_hit,
        element_cap_hit=element_cap_hit,
        word_cap_hit=word_cap_hit,
    )


def partition_generators(state_count: int, partition: Partition) -> dict[str, Relation]:
    output = {}
    for class_index, edges in enumerate(partition.classes):
        rows = [0] * state_count
        for source, target in edges:
            rows[source] |= 1 << target
        if any(rows):
            output[f"tau_{class_index:04d}"] = tuple(rows)
    return output


@dataclass(frozen=True)
class Quotient:
    blocks: tuple[tuple[int, ...], ...]
    block_of: tuple[int, ...]
    history: tuple[tuple[int, ...], ...]

    def split_depth(self, left: int, right: int) -> int | None:
        for depth, partition in enumerate(self.history):
            if partition[left] != partition[right]:
                return depth
        return None


def same_partition_labels(left: Sequence[int], right: Sequence[int]) -> bool:
    if len(left) != len(right):
        return False
    return all(
        (left[a] == left[b]) == (right[a] == right[b])
        for a in range(len(left))
        for b in range(a + 1, len(left))
    )


def behavioral_quotient(generators: Mapping[str, Relation], state_count: int) -> Quotient:
    if state_count == 0:
        return Quotient((), (), ())
    current = tuple(0 for _ in range(state_count))
    history = [current]
    while True:
        signatures = []
        for state in range(state_count):
            signatures.append(
                tuple(
                    (
                        channel,
                        tuple(
                            sorted(
                                {
                                    current[target]
                                    for target in bit_members(generators[channel][state])
                                }
                            )
                        ),
                    )
                    for channel in sorted(generators)
                )
            )
        unique = sorted(set(signatures))
        lookup = {signature: index for index, signature in enumerate(unique)}
        refined = tuple(lookup[signature] for signature in signatures)
        if same_partition_labels(current, refined):
            if refined != history[-1]:
                history.append(refined)
            current = refined
            break
        history.append(refined)
        current = refined
    grouped: dict[int, list[int]] = defaultdict(list)
    for state, block in enumerate(current):
        grouped[block].append(state)
    blocks = tuple(tuple(grouped[key]) for key in sorted(grouped))
    return Quotient(blocks, current, tuple(history))


def transition_rows(generators: Mapping[str, Relation]) -> tuple[tuple[int, int, str], ...]:
    return tuple(
        (source, target, channel)
        for channel, relation in sorted(generators.items())
        for source, targets in enumerate(relation)
        for target in bit_members(targets)
    )


def endogenous_forks(
    generators: Mapping[str, Relation], quotient: Quotient
) -> tuple[dict[str, Any], ...]:
    by_source: dict[int, set[tuple[str, int]]] = defaultdict(set)
    for source, target, channel in transition_rows(generators):
        by_source[source].add((channel, target))
    selected: dict[tuple[int, int, int], dict[str, Any]] = {}
    for source, outcomes in by_source.items():
        ordered = sorted(outcomes)
        for left_index, (left_channel, left_target) in enumerate(ordered):
            for right_channel, right_target in ordered[left_index + 1 :]:
                left_block = quotient.block_of[left_target]
                right_block = quotient.block_of[right_target]
                if left_block == right_block:
                    continue
                key = (source, min(left_target, right_target), max(left_target, right_target))
                selected.setdefault(
                    key,
                    {
                        "source": source,
                        "left_target": left_target,
                        "right_target": right_target,
                        "left_channel": left_channel,
                        "right_channel": right_channel,
                        "left_block": left_block,
                        "right_block": right_block,
                    },
                )
    return tuple(selected[key] for key in sorted(selected))


def singleton_target(row: int) -> int | None:
    return row.bit_length() - 1 if row and row & (row - 1) == 0 else None


def pair_image(relation: Relation, pair: tuple[int, int]) -> tuple[int, int] | None:
    left = singleton_target(relation[pair[0]])
    right = singleton_target(relation[pair[1]])
    return None if left is None or right is None else (left, right)


@dataclass(frozen=True)
class PairOrbit:
    transient: int
    period: int
    sequence: tuple[tuple[int, int], ...]

    @property
    def cycle(self) -> tuple[tuple[int, int], ...]:
        return self.sequence[self.transient : self.transient + self.period]


def persistent_orbit(
    relation: Relation, pair: tuple[int, int], quotient: Quotient
) -> PairOrbit | None:
    seen: dict[tuple[int, int], int] = {}
    sequence: list[tuple[int, int]] = []
    current = pair
    changed = False
    for _ in range(max(1, len(quotient.block_of) ** 2 + 1)):
        if current in seen:
            if not changed:
                return None
            transient = seen[current]
            return PairOrbit(transient, len(sequence) - transient, tuple(sequence))
        seen[current] = len(sequence)
        sequence.append(current)
        image = pair_image(relation, current)
        if image is None:
            return None
        if quotient.block_of[image[0]] == quotient.block_of[image[1]]:
            return None
        changed |= image != current
        current = image
    return None


def block_profile(relation: Relation, state: int, quotient: Quotient) -> tuple[int, ...]:
    return tuple(
        sorted({quotient.block_of[target] for target in bit_members(relation[state])})
    )


def relation_is_identity(relation: Relation) -> bool:
    return all(row == 1 << source for source, row in enumerate(relation))


def ordered_relations(closure: Closure) -> list[tuple[Relation, Word]]:
    return sorted(
        closure.elements.items(),
        key=lambda item: (len(item[1]), item[1], relation_digest(item[0])),
    )


def use_witness(
    pair: tuple[int, int], closure: Closure, quotient: Quotient
) -> tuple[Relation, Word, tuple[int, ...], tuple[int, ...]] | None:
    left_block = quotient.block_of[pair[0]]
    right_block = quotient.block_of[pair[1]]
    for relation, word in ordered_relations(closure):
        if relation_is_identity(relation):
            continue
        left = block_profile(relation, pair[0], quotient)
        right = block_profile(relation, pair[1], quotient)
        if left == right:
            continue
        if left == (left_block,) and right == (right_block,):
            continue
        return relation, word, left, right
    return None


def induced_translation(
    relation: Relation,
    source_system: Mapping[str, Any],
    target_system: Mapping[str, Any],
    quotient: Quotient,
) -> tuple[int, int] | None:
    output = []
    target_classes = set(target_system["class_pair"])
    for source_class in source_system["class_pair"]:
        source_states = source_system["representatives"][source_class]
        if not source_states:
            return None
        image_classes = set()
        for state in source_states:
            target = singleton_target(relation[state])
            if target is None or target not in target_system["support"]:
                return None
            target_class = quotient.block_of[target]
            if target_class not in target_classes:
                return None
            image_classes.add(target_class)
        if len(image_classes) != 1:
            return None
        output.append(next(iter(image_classes)))
    if output[0] == output[1]:
        return None
    return output[0], output[1]


def build_systems(certificates: Sequence[Mapping[str, Any]], quotient: Quotient) -> tuple[dict[str, Any], ...]:
    grouped: dict[tuple[int, int], list[Mapping[str, Any]]] = defaultdict(list)
    for certificate in certificates:
        grouped[certificate["class_pair"]].append(certificate)
    systems = []
    for class_pair in sorted(grouped):
        rows = grouped[class_pair]
        support = {
            state
            for row in rows
            for state in row["operational_support"]
        }
        representatives = {
            block: tuple(
                sorted(
                    state
                    for state in support
                    if quotient.block_of[state] == block
                )
            )
            for block in class_pair
        }
        if any(not values for values in representatives.values()):
            continue
        systems.append(
            {
                "system_index": len(systems),
                "class_pair": class_pair,
                "support": frozenset(support),
                "representatives": representatives,
                "certificates": tuple(rows),
            }
        )
    return tuple(systems)


def record_algebra(
    state_count: int,
    partition: Partition,
    *,
    max_elements: int,
    max_word_length: int,
) -> dict[str, Any]:
    generators = partition_generators(state_count, partition)
    closure = close_relations(
        generators,
        max_elements=max_elements,
        max_word_length=max_word_length,
    )
    quotient = behavioral_quotient(generators, state_count)
    forks = endogenous_forks(generators, quotient)
    identity = tuple(1 << state for state in range(state_count))
    continuations = [(identity, ())] + ordered_relations(closure)
    transferred: dict[tuple[int, int], dict[str, Any]] = {}
    for fork in forks:
        for relation, word in continuations:
            image = pair_image(
                relation,
                (int(fork["left_target"]), int(fork["right_target"])),
            )
            if image is None or image[0] == image[1]:
                continue
            pair = tuple(sorted(image))
            split_depth = quotient.split_depth(*pair)
            if split_depth is None:
                continue
            writer_channels = tuple(
                sorted({str(fork["left_channel"]), str(fork["right_channel"])})
            )
            left_profile = tuple(bool(generators[channel][pair[0]]) for channel in writer_channels)
            right_profile = tuple(bool(generators[channel][pair[1]]) for channel in writer_channels)
            if left_profile != right_profile:
                continue
            candidate = {
                "state_pair": pair,
                "split_depth": split_depth,
                "fork": dict(fork),
                "offload_word": word,
                "writer_channels": writer_channels,
                "post_write_profile": left_profile,
            }
            previous = transferred.get(pair)
            if previous is None or (
                len(word), word, int(fork["source"])
            ) < (
                len(previous["offload_word"]),
                previous["offload_word"],
                int(previous["fork"]["source"]),
            ):
                transferred[pair] = candidate

    relation_order = ordered_relations(closure)
    certificates_by_key: dict[tuple[tuple[int, int], str], dict[str, Any]] = {}
    for pair in sorted(transferred):
        stabilizers = []
        for relation, word in relation_order:
            if relation_is_identity(relation):
                continue
            orbit = persistent_orbit(relation, pair, quotient)
            if orbit is not None:
                stabilizers.append((relation, word, orbit))
        use = use_witness(pair, closure, quotient)
        if len(quotient.blocks) <= 1 or not stabilizers or use is None:
            continue
        use_relation, use_word, left_profile, right_profile = use
        class_pair = tuple(sorted((quotient.block_of[pair[0]], quotient.block_of[pair[1]])))
        for relation, word, orbit in stabilizers:
            support = {
                state for orbit_pair in orbit.sequence for state in orbit_pair
            }
            certificate = {
                **transferred[pair],
                "class_pair": class_pair,
                "stabilizer_relation": relation,
                "stabilizer_word": word,
                "stabilizer_orbit": orbit,
                "use_relation": use_relation,
                "use_word": use_word,
                "use_left_profile": left_profile,
                "use_right_profile": right_profile,
                "operational_support": frozenset(support),
            }
            key = (class_pair, relation_digest(relation))
            previous = certificates_by_key.get(key)
            if previous is None or (
                len(word), len(certificate["offload_word"]), pair
            ) < (
                len(previous["stabilizer_word"]),
                len(previous["offload_word"]),
                previous["state_pair"],
            ):
                certificates_by_key[key] = certificate
    certificates = tuple(
        certificates_by_key[key] for key in sorted(certificates_by_key)
    )
    systems = build_systems(certificates, quotient)
    return {
        "generators": generators,
        "closure": closure,
        "quotient": quotient,
        "certificates": certificates,
        "systems": systems,
    }


def record_ecology(
    systems: Sequence[Mapping[str, Any]], closure: Closure, quotient: Quotient
) -> dict[str, Any]:
    relation_order = ordered_relations(closure)
    translations: dict[tuple[int, int], dict[str, Any]] = {}
    for source_index, source in enumerate(systems):
        for target_index, target in enumerate(systems):
            if source_index == target_index:
                continue
            for relation, word in relation_order:
                induced = induced_translation(relation, source, target, quotient)
                if induced is not None:
                    translations[(source_index, target_index)] = {
                        "relation": relation,
                        "word": word,
                        "induced": induced,
                    }
                    break

    localization = []
    for left_index, left in enumerate(systems):
        left_support = set(left["support"])
        for right_index in range(left_index + 1, len(systems)):
            right_support = set(systems[right_index]["support"])
            intersection = left_support & right_support
            if not intersection:
                relation = "disjoint"
            elif left_support == right_support:
                relation = "coextensive"
            elif left_support < right_support or right_support < left_support:
                relation = "nested"
            else:
                relation = "proper_overlap"
            if relation in {"nested", "proper_overlap"}:
                localization.append((left_index, right_index, relation))

    public_pairs = []
    for left in range(len(systems)):
        for right in range(left + 1, len(systems)):
            if (left, right) in translations and (right, left) in translations:
                public_pairs.append((left, right))

    recorded_change = []
    for source_index, source in enumerate(systems):
        for certificate in source["certificates"]:
            orbit: PairOrbit = certificate["stabilizer_orbit"]
            if orbit.period <= 1:
                continue
            for target_index, target in enumerate(systems):
                if source_index == target_index:
                    continue
                target_classes = set(target["class_pair"])
                found = False
                for relation, word in relation_order:
                    for side in (0, 1):
                        images = []
                        for pair in orbit.cycle:
                            target_state = singleton_target(relation[pair[side]])
                            if target_state is None or target_state not in target["support"]:
                                images = []
                                break
                            target_class = quotient.block_of[target_state]
                            if target_class not in target_classes:
                                images = []
                                break
                            images.append(target_class)
                        if images and len(set(images)) > 1:
                            recorded_change.append((source_index, target_index, word, tuple(images)))
                            found = True
                            break
                    if found:
                        break

    return {
        "public_translation_candidate": bool(public_pairs),
        "operational_localization_candidate": bool(localization),
        "internally_recorded_change_candidate": bool(recorded_change),
        "public_pairs": public_pairs,
        "localization": localization,
        "recorded_change": recorded_change,
    }


def enumerate_morphisms(
    systems: Sequence[Mapping[str, Any]], closure: Closure, quotient: Quotient
) -> tuple[dict[str, Any], ...]:
    selected: dict[tuple[int, int, int], dict[str, Any]] = {}
    for source_index, source in enumerate(systems):
        for target_index, target in enumerate(systems):
            if source_index == target_index:
                continue
            target_pair = tuple(target["class_pair"])
            for relation, word in ordered_relations(closure):
                induced = induced_translation(relation, source, target, quotient)
                if induced is None:
                    continue
                if induced == target_pair:
                    parity = 0
                elif induced == target_pair[::-1]:
                    parity = 1
                else:
                    raise VerificationError("non-bijective induced class map")
                key = (source_index, target_index, parity)
                selected.setdefault(
                    key,
                    {
                        "source_system": source_index,
                        "target_system": target_index,
                        "parity": parity,
                        "word": list(word),
                        "relation_digest": relation_digest(relation),
                        "induced_class_map": list(induced),
                    },
                )
    return tuple(selected[key] for key in sorted(selected))


def odd_witnesses(system_count: int, morphisms: Sequence[Mapping[str, Any]]) -> tuple[dict[str, Any], ...]:
    adjacency: dict[tuple[int, int], list[tuple[tuple[int, int], int]]] = defaultdict(list)
    for morphism_index, morphism in enumerate(morphisms):
        for incoming in (0, 1):
            source = (int(morphism["source_system"]), incoming)
            target = (
                int(morphism["target_system"]),
                incoming ^ int(morphism["parity"]),
            )
            adjacency[source].append((target, morphism_index))
    for source in adjacency:
        adjacency[source].sort(
            key=lambda item: (
                item[0],
                tuple(morphisms[item[1]]["word"]),
                morphisms[item[1]]["relation_digest"],
            )
        )
    output = []
    for system in range(system_count):
        start = (system, 0)
        goal = (system, 1)
        queue = deque([start])
        previous: dict[tuple[int, int], tuple[int, int] | None] = {start: None}
        previous_morphism: dict[tuple[int, int], int] = {}
        while queue and goal not in previous:
            source = queue.popleft()
            for target, morphism_index in adjacency.get(source, []):
                if target in previous:
                    continue
                previous[target] = source
                previous_morphism[target] = morphism_index
                queue.append(target)
        if goal not in previous:
            continue
        indices = []
        cursor = goal
        while cursor != start:
            indices.append(previous_morphism[cursor])
            parent = previous[cursor]
            if parent is None:
                raise VerificationError("broken witness predecessor")
            cursor = parent
        indices.reverse()
        path = [dict(morphisms[index]) for index in indices]
        output.append(
            {
                "base_system": system,
                "cycle_length": len(path),
                "total_parity": sum(item["parity"] for item in path) % 2,
                "system_cycle": [system, *(item["target_system"] for item in path)],
                "morphisms": path,
            }
        )
    return tuple(output)


def evaluate_partition(
    state_count: int,
    partition: Partition,
    *,
    max_elements: int,
    max_word_length: int,
    unconditional_groupoid: bool = False,
) -> dict[str, Any]:
    algebra = record_algebra(
        state_count,
        partition,
        max_elements=max_elements,
        max_word_length=max_word_length,
    )
    systems = algebra["systems"]
    ecology = record_ecology(systems, algebra["closure"], algebra["quotient"])
    eligible = bool(
        len(systems) >= 2
        and ecology["public_translation_candidate"]
        and ecology["operational_localization_candidate"]
        and ecology["internally_recorded_change_candidate"]
    )
    run_groupoid = unconditional_groupoid or eligible
    morphisms = (
        enumerate_morphisms(systems, algebra["closure"], algebra["quotient"])
        if run_groupoid
        else ()
    )
    witnesses = odd_witnesses(len(systems), morphisms) if run_groupoid else ()
    return {
        "semigroup_element_count": len(algebra["closure"].elements),
        "semigroup_complete": algebra["closure"].complete,
        "write_preserve_use_certificate_count": len(algebra["certificates"]),
        "record_system_count": len(systems),
        "public_translation_candidate": ecology["public_translation_candidate"],
        "operational_localization_candidate": ecology["operational_localization_candidate"],
        "internally_recorded_change_candidate": ecology["internally_recorded_change_candidate"],
        "translation_morphism_count": len(morphisms),
        "odd_holonomy_base_system_count": len(witnesses),
        "odd_holonomy_witnesses": list(witnesses),
        "bounded_relative_algebraic_spacetime_candidate": bool(eligible and witnesses),
        "_morphisms": morphisms,
        "_ecology": ecology,
        "_element_cap_hit": algebra["closure"].element_cap_hit,
        "_word_cap_hit": algebra["closure"].word_cap_hit,
    }


def validate_odd_witness(
    witness: Mapping[str, Any], *, system_count: int | None = None
) -> list[str]:
    errors = []
    morphisms = witness.get("morphisms", [])
    cycle = witness.get("system_cycle", [])
    if witness.get("cycle_length") != len(morphisms):
        errors.append("cycle_length")
    if len(cycle) != len(morphisms) + 1:
        errors.append("cycle_vertex_count")
    if not cycle or cycle[0] != cycle[-1]:
        errors.append("open_cycle")
    if cycle and witness.get("base_system") != cycle[0]:
        errors.append("base_system")
    parity = 0
    for index, morphism in enumerate(morphisms):
        if index < len(cycle) - 1:
            if morphism.get("source_system") != cycle[index]:
                errors.append(f"source_endpoint:{index}")
            if morphism.get("target_system") != cycle[index + 1]:
                errors.append(f"target_endpoint:{index}")
        value = morphism.get("parity")
        if value not in (0, 1):
            errors.append(f"parity_value:{index}")
        else:
            parity ^= value
        induced = morphism.get("induced_class_map", [])
        if len(induced) != 2 or len(set(induced)) != 2:
            errors.append(f"induced_bijection:{index}")
        digest = morphism.get("relation_digest", "")
        if len(digest) != 64 or any(char not in "0123456789abcdef" for char in digest):
            errors.append(f"relation_digest:{index}")
    if witness.get("total_parity") != parity or parity != 1:
        errors.append("total_parity")
    if system_count is not None and any(
        not isinstance(value, int) or value < 0 or value >= system_count
        for value in cycle
    ):
        errors.append("system_range")
    return errors


def raw_artifact_validation(
    paths: Mapping[str, Path], book: CheckBook
) -> dict[str, Any]:
    v614_rows = read_jsonl(paths["v614_rows"])
    v615_rows = read_jsonl(paths["v615_rows"])
    v615_witnesses = read_jsonl(paths["v615_witnesses"])
    v615_final = read_json(paths["v615_final"])
    v616_rows = read_jsonl(paths["v616_rows"])
    v616_counterexamples = read_jsonl(paths["v616_counterexamples"])
    v616_final = read_json(paths["v616_final"])

    expected_v615_scope = {226, 3175, 3179, 3333, 3343, 3388, 4390, 4986, 6414, 6418}
    seed_ids = [int(row["seed_index"]) for row in v615_rows]
    book.check("V615_RAW", "unique_seed_rows", len(seed_ids), len(set(seed_ids)))
    book.check("V615_RAW", "audited_scope_identity", set(seed_ids), expected_v615_scope)

    candidate_ids = []
    unresolved = []
    gate_names = [
        "H0_V614_LOCALIZED_RECORD_ECOLOGY",
        "H1_FULL_TRANSLATION_GROUPOID",
        "H2_ODD_GROUPOID_HOLONOMY",
        "H3_INTERNALLY_RECORDED_CHANGE",
        "H4_BOUNDED_RELATIVE_ALGEBRAIC_SPACETIME",
        "H5_TRANSLATION_CLOSURE_COMPLETE",
        "H6_SCALE_CONSISTENCY",
    ]
    gate_counts = {name: 0 for name in gate_names}
    witness_groups: dict[tuple[int, int], list[Mapping[str, Any]]] = defaultdict(list)
    for witness in v615_witnesses:
        witness_groups[(int(witness["seed_index"]), int(witness["core_index"]))].append(witness)
        book.check(
            "V615_RAW",
            f"witness_syntax:{witness['seed_index']}:{witness['core_index']}:{witness['base_system']}",
            validate_odd_witness(witness),
            [],
        )

    for row in v615_rows:
        seed = int(row["seed_index"])
        cores = row["cores"]
        raw = {
            gate_names[0]: True,
            gate_names[1]: any(int(core["translation_morphism_count"]) > 0 for core in cores),
            gate_names[2]: any(bool(core["positive_holonomy_proof_exact"]) for core in cores),
            gate_names[3]: any(bool(core["internally_recorded_change_candidate"]) for core in cores),
            gate_names[4]: any(bool(core["bounded_relative_algebraic_spacetime_candidate"]) for core in cores),
            gate_names[5]: all(bool(core["semigroup_complete"]) for core in cores),
            gate_names[6]: False,
        }
        book.check("V615_RAW", f"raw_gate_conditions:{seed}", row["raw_gate_conditions"], raw)
        cumulative = True
        gates = {}
        for name in gate_names:
            cumulative = cumulative and raw[name]
            gates[name] = cumulative
        book.check("V615_RAW", f"cumulative_gates:{seed}", row["gates"], gates)
        for name in gate_names:
            gate_counts[name] += int(gates[name])
        if gates[gate_names[4]]:
            candidate_ids.append(seed)
        if any(bool(core["computationally_unresolved"]) for core in cores):
            unresolved.append(seed)
        for core in cores:
            key = (seed, int(core["core_index"]))
            witnesses = witness_groups.get(key, [])
            base_ids = [int(w["base_system"]) for w in witnesses]
            book.check(
                "V615_RAW",
                f"witness_base_identity_unique:{seed}:{core['core_index']}",
                len(base_ids),
                len(set(base_ids)),
            )
            book.check(
                "V615_RAW",
                f"witness_base_identity_range:{seed}:{core['core_index']}",
                all(0 <= value < int(core["reconstructed_record_system_count"]) for value in base_ids),
                True,
            )
            book.check(
                "V615_RAW",
                f"witness_count:{seed}:{core['core_index']}",
                len(witnesses),
                int(core["odd_holonomy_base_system_count"]),
            )
            core_candidate = bool(
                core["operational_localization_candidate"]
                and core["odd_holonomy_base_system_count"] > 0
                and core["internally_recorded_change_candidate"]
            )
            book.check(
                "V615_RAW",
                f"core_candidate_predicate:{seed}:{core['core_index']}",
                bool(core["bounded_relative_algebraic_spacetime_candidate"]),
                core_candidate,
            )

    book.check("V615_RAW", "candidate_identity", candidate_ids, [226, 3388, 4390, 4986])
    book.check("V615_RAW", "final_candidate_identity", v615_final["candidate_seed_indices"], candidate_ids)
    book.check("V615_RAW", "unresolved_identity", unresolved, [6414])
    book.check("V615_RAW", "final_unresolved_identity", v615_final["computationally_unresolved_seed_indices"], unresolved)
    for name, count in gate_counts.items():
        book.check("V615_RAW", f"final_gate_count:{name}", v615_final[f"{name}_seed_count"], count)

    v614_by_seed = {int(row["seed_index"]): row for row in v614_rows}
    v616_seed_ids = [int(row["seed_index"]) for row in v616_rows]
    book.check("V616_RAW", "audited_identity", v616_seed_ids, candidate_ids)
    counter_by_seed = {int(row["seed_index"]): row for row in v616_counterexamples}
    book.check("V616_RAW", "unique_counterexample_rows", len(counter_by_seed), len(v616_counterexamples))
    reproduced = []
    survivors = []
    for row in v616_rows:
        seed = int(row["seed_index"])
        found = row["first_counterexample"]
        book.check("V616_RAW", f"counterexample_cross_file:{seed}", counter_by_seed.get(seed), found)
        book.check("V616_RAW", f"found_flag:{seed}", bool(row["profile_matched_counterexample_found"]), found is not None)
        book.check("V616_RAW", f"survival_complement:{seed}", bool(row["v615_candidate_survives_declared_null_family"]), found is None)
        source_gates = {
            key: v614_by_seed[seed]["gates"][key]
            for key in (
                "D4_STRUCTURAL_NULLS_REJECTED",
                "D5_TARGET_ONLY_TRANSPORT_RECORD",
                "D8_OPERATIONAL_LOCALIZATION",
            )
        }
        book.check("V616_RAW", f"source_control_gates:{seed}", row["source_v614_gates"], source_gates)
        if found is not None:
            reproduced.append(seed)
            book.check("V616_RAW", f"profile_sum:{seed}", sum(found["role_size_profile"]), found["edge_count"])
            book.check("V616_RAW", f"role_count:{seed}", len(found["role_size_profile"]), found["role_count"])
            book.check("V616_RAW", f"nonidentity_digest:{seed}", found["target_partition_digest"] != found["null_partition_digest"], True)
            lower_chain = all(
                bool(found[name])
                for name in (
                    "bounded_relative_algebraic_spacetime_candidate",
                    "internally_recorded_change_candidate",
                    "operational_localization_candidate",
                    "public_translation_candidate",
                )
            ) and int(found["write_preserve_use_certificate_count"]) > 0 \
                and int(found["record_system_count"]) > 1 \
                and int(found["odd_holonomy_base_system_count"]) > 0
            book.check("V616_RAW", f"full_lower_chain:{seed}", lower_chain, True)
            for witness in found["odd_holonomy_witnesses"]:
                book.check(
                    "V616_RAW",
                    f"witness_syntax:{seed}:{found['null_index']}:{witness['base_system']}",
                    validate_odd_witness(witness, system_count=int(found["record_system_count"])),
                    [],
                )
        else:
            survivors.append(seed)
    book.check("V616_RAW", "reproduced_identity", reproduced, [226, 3388, 4390, 4986])
    book.check("V616_RAW", "survivor_identity", survivors, [])
    book.check("V616_RAW", "final_reproduced_identity", v616_final["profile_matched_counterexample_seed_indices"], reproduced)
    book.check("V616_RAW", "final_survivor_identity", v616_final["surviving_candidate_seed_indices"], survivors)

    return {
        "v614_rows": v614_rows,
        "v615_rows": v615_rows,
        "v615_witnesses": v615_witnesses,
        "v615_final": v615_final,
        "v616_rows": v616_rows,
        "v616_counterexamples": v616_counterexamples,
        "v616_final": v616_final,
        "detected_v615_candidates": candidate_ids,
        "v615_unresolved": unresolved,
    }


def seed_state_from_row(row: Mapping[str, Any]) -> State:
    terms = [parse_term(row["seed_data"])] + [parse_term(text) for text in row["seed_rules"]]
    state = canonical_state(terms)
    if state_text(state) != row["seed_signature"]:
        raise VerificationError(
            f"seed signature mismatch for {row['seed_index']}: {state_text(state)}"
        )
    return state


def v614_core(row: Mapping[str, Any], core_index: int) -> Mapping[str, Any]:
    matches = [
        core
        for core in row["arms"]["T_REFLEXIVE"]["cores"]
        if int(core["core_index"]) == core_index
    ]
    if len(matches) != 1:
        raise VerificationError(
            f"expected one v614 core {row['seed_index']}:{core_index}, got {len(matches)}"
        )
    return matches[0]


def reconstruction_for_seed(
    row: Mapping[str, Any], cache: dict[int, dict[str, Any]]
) -> dict[str, Any]:
    seed_index = int(row["seed_index"])
    if seed_index in cache:
        return cache[seed_index]
    seed = seed_state_from_row(row)
    exploration = explore_seed(seed)
    cores = recurrent_cores(exploration)
    result = {"seed": seed, "exploration": exploration, "cores": cores}
    cache[seed_index] = result
    return result


def public_result(result: Mapping[str, Any]) -> dict[str, Any]:
    return {key: value for key, value in result.items() if not key.startswith("_")}


def target_structure(
    reconstruction: Mapping[str, Any], core_index: int
) -> tuple[tuple[str, ...], tuple[tuple[int, int], ...], Partition]:
    cores = reconstruction["cores"]
    if core_index < 0 or core_index >= len(cores):
        raise VerificationError(f"missing reconstructed core index {core_index}")
    members = cores[core_index]
    edges = core_edges(reconstruction["exploration"], members)
    diamonds = exact_diamonds(len(members), edges)
    return members, edges, opposite_partition(edges, diamonds)


def replicate_v615(
    raw: Mapping[str, Any], book: CheckBook, *, deep: bool
) -> tuple[dict[str, Any], dict[int, dict[str, Any]]]:
    v614_by_seed = {int(row["seed_index"]): row for row in raw["v614_rows"]}
    cache: dict[int, dict[str, Any]] = {}
    reconstructed_candidates = []
    unresolved = []
    reconstructed_witnesses = []
    core_results = []
    for row in raw["v615_rows"]:
        seed_index = int(row["seed_index"])
        source_row = v614_by_seed[seed_index]
        reconstruction = reconstruction_for_seed(source_row, cache)
        source_recurrent_count = len(
            [
                core
                for core in source_row["arms"]["T_REFLEXIVE"]["cores"]
            ]
        )
        book.check(
            "V615_RECON",
            f"recurrent_core_count_lower_bound:{seed_index}",
            len(reconstruction["cores"]) >= source_recurrent_count,
            True,
        )
        seed_candidate = False
        for original_core in row["cores"]:
            core_index = int(original_core["core_index"])
            members, edges, target = target_structure(reconstruction, core_index)
            source_core = v614_core(source_row, core_index)
            book.check("V615_RECON", f"member_count:{seed_index}:{core_index}", len(members), original_core["member_count"])
            book.check("V615_RECON", f"source_edge_count:{seed_index}:{core_index}", len(edges), source_core["edge_count"])
            profile = sorted((len(values) for values in target.classes), reverse=True)
            book.check("V615_RECON", f"target_role_profile:{seed_index}:{core_index}", profile, source_core["transport_role_size_profile"])
            if not deep:
                continue
            result = evaluate_partition(
                len(members),
                target,
                max_elements=1000,
                max_word_length=10,
                unconditional_groupoid=True,
            )
            stage = "PROBE"
            computationally_unresolved = False
            if not result["odd_holonomy_base_system_count"] and not result["semigroup_complete"]:
                if result["record_system_count"] > 64:
                    stage = "PROBE_GROUPOID_SIZE_CAP"
                    computationally_unresolved = True
                else:
                    result = evaluate_partition(
                        len(members),
                        target,
                        max_elements=50000,
                        max_word_length=24,
                        unconditional_groupoid=True,
                    )
                    stage = "PROOF_BOUND"
                    if result["record_system_count"] > 64:
                        stage = "PROOF_GROUPOID_SIZE_CAP"
                        computationally_unresolved = True
            morphisms = result["_morphisms"]
            directed_pairs = {
                (item["source_system"], item["target_system"])
                for item in morphisms
            }
            parity_by_pair: dict[tuple[int, int], set[int]] = defaultdict(set)
            for item in morphisms:
                parity_by_pair[(item["source_system"], item["target_system"])].add(item["parity"])
            candidate = bool(
                source_core["record_ecology"]["operational_localization_candidate"]
                and result["odd_holonomy_base_system_count"] > 0
                and result["internally_recorded_change_candidate"]
            )
            observed_core = {
                "member_count": len(members),
                "search_stage": stage,
                "reconstructed_record_system_count": result["record_system_count"],
                "semigroup_element_count": result["semigroup_element_count"],
                "semigroup_complete": result["semigroup_complete"],
                "computationally_unresolved": computationally_unresolved,
                "translation_morphism_count": result["translation_morphism_count"],
                "translation_directed_pair_count": len(directed_pairs),
                "dual_parity_directed_pair_count": sum(
                    len(parities) == 2 for parities in parity_by_pair.values()
                ),
                "odd_holonomy_base_system_count": result["odd_holonomy_base_system_count"],
                "positive_holonomy_proof_exact": result["odd_holonomy_base_system_count"] > 0,
                "zero_holonomy_proven": bool(result["semigroup_complete"] and not result["odd_holonomy_base_system_count"]),
                "public_translation_candidate": result["public_translation_candidate"],
                "operational_localization_candidate": result["operational_localization_candidate"],
                "internally_recorded_change_candidate": result["internally_recorded_change_candidate"],
                "bounded_relative_algebraic_spacetime_candidate": candidate,
            }
            for key, value in observed_core.items():
                book.check(
                    "V615_RECON",
                    f"core_field:{seed_index}:{core_index}:{key}",
                    value,
                    original_core[key],
                )
            for witness in result["odd_holonomy_witnesses"]:
                reconstructed_witnesses.append(
                    {
                        "seed_index": seed_index,
                        "core_index": core_index,
                        "search_stage": stage,
                        **witness,
                    }
                )
            seed_candidate |= candidate
            computationally_unresolved and unresolved.append(seed_index)
            core_results.append(
                {
                    "seed_index": seed_index,
                    "core_index": core_index,
                    **observed_core,
                    "carrier_identity_sha256": object_digest(list(members)),
                    "edge_identity_sha256": object_digest(list(edges)),
                    "target_partition_sha256": object_digest(target.classes),
                }
            )
        if deep and seed_candidate:
            reconstructed_candidates.append(seed_index)
    if deep:
        book.check("V615_RECON", "candidate_identity", reconstructed_candidates, [226, 3388, 4390, 4986])
        book.check("V615_RECON", "unresolved_identity", sorted(set(unresolved)), [6414])
        book.check("V615_RECON", "witness_rows_exact", reconstructed_witnesses, raw["v615_witnesses"])
    return (
        {
            "status": "PASS" if deep else "STRUCTURE_ONLY",
            "deep_reconstruction": deep,
            "detected_candidate_identity": reconstructed_candidates if deep else raw["detected_v615_candidates"],
            "computationally_unresolved_identity": sorted(set(unresolved)) if deep else raw["v615_unresolved"],
            "core_results": core_results,
            "enumerated_scope_complete": False,
            "scope_note": "ten localized v614 rows; seed 6414 remains computationally unresolved in the declared v615 bound",
        },
        cache,
    )


def replicate_v616(
    raw: Mapping[str, Any],
    book: CheckBook,
    cache: dict[int, dict[str, Any]],
) -> dict[str, Any]:
    v614_by_seed = {int(row["seed_index"]): row for row in raw["v614_rows"]}
    original_counter = {
        int(row["seed_index"]): row for row in raw["v616_counterexamples"]
    }
    reconstructed = []
    results = []
    for audit_row in raw["v616_rows"]:
        seed_index = int(audit_row["seed_index"])
        source_row = v614_by_seed[seed_index]
        reconstruction = reconstruction_for_seed(source_row, cache)
        original = original_counter[seed_index]
        core_index = int(original["core_index"])
        members, edges, target = target_structure(reconstruction, core_index)
        target_profile = sorted((len(values) for values in target.classes), reverse=True)
        book.check("V616_RECON", f"carrier_count:{seed_index}", len(members), v614_core(source_row, core_index)["member_count"])
        book.check("V616_RECON", f"edge_count:{seed_index}", len(edges), original["edge_count"])
        book.check("V616_RECON", f"target_profile:{seed_index}", target_profile, original["role_size_profile"])
        book.check("V616_RECON", f"target_partition_digest:{seed_index}", object_digest(target.classes), original["target_partition_digest"])
        tested = 0
        skipped = 0
        found = None
        invariant_rows = []
        for null_index in range(64):
            null = profile_null_partition(edges, target, audit_row["seed_signature"], null_index)
            if partition_equal(null, target):
                skipped += 1
                continue
            null_edges = {edge for values in null.classes for edge in values}
            target_edges = {edge for values in target.classes for edge in values}
            null_profile = sorted((len(values) for values in null.classes), reverse=True)
            invariants = {
                "same_carrier_identity": members is reconstruction["cores"][core_index],
                "same_edge_identity_set": null_edges == target_edges == set(edges),
                "same_role_count": len(null.classes) == len(target.classes),
                "same_role_size_multiset": null_profile == target_profile,
                "nonidentity_partition": not partition_equal(null, target),
            }
            invariant_rows.append({"null_index": null_index, **invariants})
            for name, value in invariants.items():
                book.check("V616_RECON", f"matched_invariant:{seed_index}:{null_index}:{name}", value, True)
            tested += 1
            result = evaluate_partition(
                len(members),
                null,
                max_elements=1000,
                max_word_length=10,
                unconditional_groupoid=False,
            )
            if result["bounded_relative_algebraic_spacetime_candidate"]:
                found = {
                    "seed_index": seed_index,
                    "core_index": core_index,
                    "null_index": null_index,
                    "edge_count": len(edges),
                    "role_count": len(null.classes),
                    "role_size_profile": target_profile,
                    "target_partition_digest": object_digest(target.classes),
                    "null_partition_digest": object_digest(null.classes),
                    **public_result(result),
                }
                break
        book.check("V616_RECON", f"tested_null_count:{seed_index}", tested, audit_row["tested_profile_null_count"])
        book.check("V616_RECON", f"skipped_identity_count:{seed_index}", skipped, audit_row["skipped_identity_null_count"])
        book.check("V616_RECON", f"first_counterexample_exact:{seed_index}", found, original)
        if found is not None:
            reconstructed.append(seed_index)
        results.append(
            {
                "seed_index": seed_index,
                "seed_signature": audit_row["seed_signature"],
                "carrier_identity_sha256": object_digest(list(members)),
                "edge_identity_sha256": object_digest(list(edges)),
                "target_partition_sha256": object_digest(target.classes),
                "tested_invariants": invariant_rows,
                "first_counterexample": found,
            }
        )
    book.check("V616_RECON", "counterexample_identity", reconstructed, [226, 3388, 4390, 4986])
    survivors = [seed for seed in raw["detected_v615_candidates"] if seed not in reconstructed]
    book.check("V616_RECON", "survivor_identity", survivors, [])
    return {
        "status": "PASS" if reconstructed == [226, 3388, 4390, 4986] else "FAIL_CLOSED",
        "source_candidate_identity": raw["detected_v615_candidates"],
        "counterexample_identity": reconstructed,
        "survivor_identity": survivors,
        "all_detected_v615_candidates_reproduced": not survivors,
        "results": results,
        "scope": "four detected H4 candidates in the frozen v615 bounded run",
        "universal_no_go": False,
        "hidden_confounder_outside_matched_profile_excluded": False,
    }


def verify_stored_checksum_manifests(paths: Mapping[str, Path], book: CheckBook) -> None:
    groups = [
        ("v614", paths["v614_checksums"].parent, read_json(paths["v614_checksums"])),
        ("v615", paths["v615_checksums"].parent, read_json(paths["v615_checksums"])),
        ("v616", paths["v616_checksums"].parent, read_json(paths["v616_checksums"])),
    ]
    for label, directory, manifest in groups:
        for name, expected in manifest.items():
            path = directory / name
            book.check("INPUTS", f"stored_checksum:{label}:{name}", file_digest(path), expected)


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--structure-only-v615",
        action="store_true",
        help="skip expensive v615 semigroup re-enumeration; v616 remains fully reconstructed",
    )
    args = parser.parse_args(argv)
    started = time.perf_counter()
    book = CheckBook([], [])
    status = "PASS"
    error: str | None = None
    try:
        paths, observed_inputs = verify_input_manifest(book)
        verify_stored_checksum_manifests(paths, book)
        raw = raw_artifact_validation(paths, book)
        scheduler = replicate_scheduler(paths, book)
        v615, cache = replicate_v615(raw, book, deep=not args.structure_only_v615)
        v616 = replicate_v616(raw, book, cache)
        if any(row["severity"] == "fatal" for row in book.discrepancies):
            status = "FAIL_CLOSED"
    except Exception as exc:
        status = "FAIL_CLOSED"
        error = f"{type(exc).__name__}: {exc}"
        book.discrepancies.append(
            {
                "candidate": "RUN",
                "check": "uncaught_exception",
                "pass": False,
                "expected": "no exception",
                "observed": error,
                "severity": "fatal",
                "effect": "fail-closed",
            }
        )
        observed_inputs = locals().get("observed_inputs", [])
        scheduler = locals().get("scheduler", {"status": "NOT_RUN"})
        v615 = locals().get("v615", {"status": "NOT_RUN"})
        v616 = locals().get("v616", {"status": "NOT_RUN"})

    environment = {
        "python": sys.version,
        "implementation": platform.python_implementation(),
        "platform": platform.platform(),
        "executable": sys.executable,
        "cwd": os.getcwd(),
        "command": "python replicate.py",
        "stdlib_only": True,
        "original_modules_imported": False,
        "structure_only_v615": args.structure_only_v615,
    }
    result = {
        "role": "H-P11-2",
        "status": status,
        "error": error,
        "runtime_seconds": time.perf_counter() - started,
        "input_count": len(observed_inputs),
        "check_count": len(book.checks),
        "discrepancy_count": len(book.discrepancies),
        "scheduler_free": scheduler,
        "v615": v615,
        "v616": v616,
        "limitations": [
            "No finite census is promoted to a universal no-go.",
            "v615 seed 6414 is unresolved in the frozen groupoid bound.",
            "v616 excludes specificity to the matched role profile only; it does not exclude every hidden confounder.",
            "Physical spacetime is not derived by either candidate.",
        ],
    }
    write_json(HERE / "ENVIRONMENT.json", environment)
    write_json(HERE / "INPUT_HASHES_OBSERVED.json", {"inputs": observed_inputs})
    write_json(HERE / "RESULTS.json", result)
    write_json(HERE / "CHECKS.json", {"checks": book.checks})
    write_jsonl(HERE / "DISCREPANCIES.jsonl", book.discrepancies)
    print(canonical_json(result, indent=2))
    return 0 if status == "PASS" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/hash_family/EXHAUSTIVE_HASH_FAMILY_64.json <==
{
  "calculation": "R01 full declared 64-index hash-family census",
  "semigroup_element_cap": 1000,
  "relation_word_length_cap": 10,
  "interpretation_warning": "A false H4 value with incomplete closure is no-witness-within-bound, not an exact negative.",
  "runtime_seconds": 582.1628665000007,
  "seeds": [
    {
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "vertex_count": 20,
      "edge_count": 55,
      "diamond_count": 27,
      "distinct_opposite_generator_pair_count": 44,
      "target_role_profile": [
        23,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "profile_partition_count": "15847827683193902390078572488000000",
      "profile_partition_count_digits": 35,
      "declared_indices": 64,
      "identity_count": 0,
      "evaluated_nonidentity_count": 64,
      "detected_H4_count": 7,
      "exact_H4_negative_count": 1,
      "unresolved_no_witness_count": 56,
      "minimum_lost_target_pairs": 184,
      "maximum_lost_target_pairs": 247,
      "minimum_broken_opposite_generators": 30,
      "maximum_broken_opposite_generators": 40,
      "runtime_seconds": 119.27583379999851,
      "rows": [
        {
          "null_index": 0,
          "identity_partition": false,
          "null_partition_digest": "91ddad8b639e55f1648c84f8e33706d67c77ff21671cc6daa2d77858f29d06ee",
          "lost_target_comembership_pairs": 219,
          "gained_null_comembership_pairs": 219,
          "symmetric_pair_distance": 438,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 31,
          "record_system_count": 9,
          "translation_morphism_count": 15,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 1,
          "identity_partition": false,
          "null_partition_digest": "df545b42381fcead16a4681ba816bd8b71ff0cdbe7cc9e2e5879ee967650cbb7",
          "lost_target_comembership_pairs": 247,
          "gained_null_comembership_pairs": 247,
          "symmetric_pair_distance": 494,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 40,
          "preserved_opposite_generator_pairs": 4,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 2,
          "identity_partition": false,
          "null_partition_digest": "4b453754d264c126d827f66884b743fb680952428f8f8ef997d370cf45095b43",
          "lost_target_comembership_pairs": 218,
          "gained_null_comembership_pairs": 218,
          "symmetric_pair_distance": 436,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 33,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 28,
          "record_system_count": 14,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 3,
          "identity_partition": false,
          "null_partition_digest": "93184b1315fb893b0b588c9d35142ac61536a0908c550039ae7cce51aa0f4138",
          "lost_target_comembership_pairs": 219,
          "gained_null_comembership_pairs": 219,
          "symmetric_pair_distance": 438,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 886,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 4,
          "identity_partition": false,
          "null_partition_digest": "88a66c61818ed18ef118df505bd293b08685a051813215991eddf96b5d4417ba",
          "lost_target_comembership_pairs": 228,
          "gained_null_comembership_pairs": 228,
          "symmetric_pair_distance": 456,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 91,
          "record_system_count": 19,
          "translation_morphism_count": 62,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 5,
          "identity_partition": false,
          "null_partition_digest": "abee92297861e39b8ad5e998e21a5785c658d2192d078c287a22003e321120af",
          "lost_target_comembership_pairs": 225,
          "gained_null_comembership_pairs": 225,
          "symmetric_pair_distance": 450,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              17,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 8,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 6,
          "identity_partition": false,
          "null_partition_digest": "d35ac5d0d0ecda21abae148b95532c66a9a4af8d66ca06d30be2ed4b5e61e386",
          "lost_target_comembership_pairs": 220,
          "gained_null_comembership_pairs": 220,
          "symmetric_pair_distance": 440,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 7,
          "identity_partition": false,
          "null_partition_digest": "ab649409421c8dd70b9ba8c540ecb5473290381982d1c39ce9acb0b87e3cb266",
          "lost_target_comembership_pairs": 188,
          "gained_null_comembership_pairs": 188,
          "symmetric_pair_distance": 376,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 33,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 829,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 8,
          "identity_partition": false,
          "null_partition_digest": "0e3cb2667e643cfeccb7186b3b1057f725dcfc6392ab33ef0c18118f1fa34b5e",
          "lost_target_comembership_pairs": 216,
          "gained_null_comembership_pairs": 216,
          "symmetric_pair_distance": 432,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 9,
          "identity_partition": false,
          "null_partition_digest": "c8151b32dfa4f41646fcf271533fad362efc3f5b52fe3d4e6b3d3cb5a46bcc1b",
          "lost_target_comembership_pairs": 198,
          "gained_null_comembership_pairs": 198,
          "symmetric_pair_distance": 396,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 10,
          "identity_partition": false,
          "null_partition_digest": "dfe4410a90003773ece74b2953520f80d54ce1f9a41a017f3c5c1fdf7a20b16e",
          "lost_target_comembership_pairs": 208,
          "gained_null_comembership_pairs": 208,
          "symmetric_pair_distance": 416,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 11,
          "identity_partition": false,
          "null_partition_digest": "35906ed13685a01cc969fd75768782486ba1cc75c47652305a4ab24a342a2d61",
          "lost_target_comembership_pairs": 207,
          "gained_null_comembership_pairs": 207,
          "symmetric_pair_distance": 414,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 31,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              17,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 12,
          "identity_partition": false,
          "null_partition_digest": "75f233305073eca96feea87bc81d231eeb73fb49472abf1fa4794d451fd4272a",
          "lost_target_comembership_pairs": 217,
          "gained_null_comembership_pairs": 217,
          "symmetric_pair_distance": 434,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 13,
          "identity_partition": false,
          "null_partition_digest": "6b78252a16afc7881b7c6e706662bf67b707a487f08da9eb03ad4121534d093c",
          "lost_target_comembership_pairs": 209,
          "gained_null_comembership_pairs": 209,
          "symmetric_pair_distance": 418,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 33,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 14,
          "identity_partition": false,
          "null_partition_digest": "cbaa1ed72d134bce1aa25d53c41fe11d2bada31e2533707c6fdbd8b7ea47072e",
          "lost_target_comembership_pairs": 206,
          "gained_null_comembership_pairs": 206,
          "symmetric_pair_distance": 412,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 33,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 6,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 15,
          "identity_partition": false,
          "null_partition_digest": "0ad7e85ed45b4872f9f683556a8a132fabf36e8a0617ec64c6689910eaea6640",
          "lost_target_comembership_pairs": 210,
          "gained_null_comembership_pairs": 210,
          "symmetric_pair_distance": 420,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 25,
          "record_system_count": 11,
          "translation_morphism_count": 26,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 16,
          "identity_partition": false,
          "null_partition_digest": "3c251027d537af9d67ecb684ef7d19a47cc0bec1cbf27e4f0ac47a662a8fd76e",
          "lost_target_comembership_pairs": 231,
          "gained_null_comembership_pairs": 231,
          "symmetric_pair_distance": 462,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 39,
          "record_system_count": 20,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 17,
          "identity_partition": false,
          "null_partition_digest": "aa3d00c313438f5ada49db6555f6033bf719d62876b6cebb238e0587500793d0",
          "lost_target_comembership_pairs": 217,
          "gained_null_comembership_pairs": 217,
          "symmetric_pair_distance": 434,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 18,
          "identity_partition": false,
          "null_partition_digest": "158f4326d1f8745b97fb432edb3c33a7f80cb2e5b8a4e01c242c028f4ae0c9b7",
          "lost_target_comembership_pairs": 206,
          "gained_null_comembership_pairs": 206,
          "symmetric_pair_distance": 412,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 32,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 19,
          "identity_partition": false,
          "null_partition_digest": "49a04c79f83cb1894f6c9b00e49ad8a0c174aeaa748cebbaae6fe3fdac8f69d8",
          "lost_target_comembership_pairs": 214,
          "gained_null_comembership_pairs": 214,
          "symmetric_pair_distance": 428,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 30,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 20,
          "identity_partition": false,
          "null_partition_digest": "90fda26939d98b05942d503cb314e734d26cb31ebf3cc673f5b7422924741e78",
          "lost_target_comembership_pairs": 218,
          "gained_null_comembership_pairs": 218,
          "symmetric_pair_distance": 436,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 21,
          "identity_partition": false,
          "null_partition_digest": "5116b2d0f83a43e3e8203145ab5d9cbc9eddfa054a27ab1f65a25c62f2aa5536",
          "lost_target_comembership_pairs": 204,
          "gained_null_comembership_pairs": 204,
          "symmetric_pair_distance": 408,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 22,
          "identity_partition": false,
          "null_partition_digest": "d1768961cf717b990f30f84ce2024c026fa6b7b745d6e53d3994e3e4b92a8286",
          "lost_target_comembership_pairs": 218,
          "gained_null_comembership_pairs": 218,
          "symmetric_pair_distance": 436,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 40,
          "preserved_opposite_generator_pairs": 4,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 23,
          "identity_partition": false,
          "null_partition_digest": "932c3437e5e7926cf082215286700ff9d2a135d318917b5234968fa664890871",
          "lost_target_comembership_pairs": 186,
          "gained_null_comembership_pairs": 186,
          "symmetric_pair_distance": 372,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 24,
          "identity_partition": false,
          "null_partition_digest": "91d7f24d01b392aa5072dfda7f519c99d1751d1d6b12b496f6d1291791338044",
          "lost_target_comembership_pairs": 207,
          "gained_null_comembership_pairs": 207,
          "symmetric_pair_distance": 414,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 25,
          "identity_partition": false,
          "null_partition_digest": "10ad70a337406e2691b0f70b824d9df662aea9bf21fdad5d19aa3a380ee67d66",
          "lost_target_comembership_pairs": 245,
          "gained_null_comembership_pairs": 245,
          "symmetric_pair_distance": 490,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 3,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 26,
          "identity_partition": false,
          "null_partition_digest": "299996853739288e1aaf8ce794ef21d615f88dcfff609931fae575c033365bb4",
          "lost_target_comembership_pairs": 231,
          "gained_null_comembership_pairs": 231,
          "symmetric_pair_distance": 462,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 27,
          "identity_partition": false,
          "null_partition_digest": "0dd2e73ca42d87a56c2f97e5536b0547c3ba789888d149c970ef0dc5f9c7a339",
          "lost_target_comembership_pairs": 241,
          "gained_null_comembership_pairs": 241,
          "symmetric_pair_distance": 482,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 28,
          "identity_partition": false,
          "null_partition_digest": "74d2472d76e2375f04dbf4e70bda5b845befc933c516a9006a5cbbc1ffa76caf",
          "lost_target_comembership_pairs": 208,
          "gained_null_comembership_pairs": 208,
          "symmetric_pair_distance": 416,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 29,
          "identity_partition": false,
          "null_partition_digest": "cd1ab2d7e705af9d33091e89dabb3e4a420c3efb1a22236feab3e80ba76d0694",
          "lost_target_comembership_pairs": 211,
          "gained_null_comembership_pairs": 211,
          "symmetric_pair_distance": 422,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 30,
          "identity_partition": false,
          "null_partition_digest": "0144387dbf048857b96dfeb791ed3415a0d0074457e824fd1073cf70a97edeca",
          "lost_target_comembership_pairs": 235,
          "gained_null_comembership_pairs": 235,
          "symmetric_pair_distance": 470,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 10,
          "translation_morphism_count": 31,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 31,
          "identity_partition": false,
          "null_partition_digest": "52606f10512671b42e4949d368e2a703ff4589a2329a37515015ffc4f4838d1c",
          "lost_target_comembership_pairs": 214,
          "gained_null_comembership_pairs": 214,
          "symmetric_pair_distance": 428,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 11,
          "translation_morphism_count": 23,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 32,
          "identity_partition": false,
          "null_partition_digest": "18d8fe47957d50734d302c614eaa5bd742464e9d1e14572b0bf2bd10eee9b7e3",
          "lost_target_comembership_pairs": 217,
          "gained_null_comembership_pairs": 217,
          "symmetric_pair_distance": 434,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 33,
          "identity_partition": false,
          "null_partition_digest": "4ef319860824bc4ff40c83ed76734d9a7bd40b7ff838ac69f3c67df4c9b7880e",
          "lost_target_comembership_pairs": 199,
          "gained_null_comembership_pairs": 199,
          "symmetric_pair_distance": 398,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 34,
          "identity_partition": false,
          "null_partition_digest": "12cd886dfb17c0cc276b6e7ab64816866262983561546598efa10ecb2b5471fc",
          "lost_target_comembership_pairs": 199,
          "gained_null_comembership_pairs": 199,
          "symmetric_pair_distance": 398,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 47,
          "record_system_count": 20,
          "translation_morphism_count": 54,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 35,
          "identity_partition": false,
          "null_partition_digest": "d478a2f47b7d3bf1130875d1e3138dc066e0bdd215e2ee8741281434ea006f51",
          "lost_target_comembership_pairs": 226,
          "gained_null_comembership_pairs": 226,
          "symmetric_pair_distance": 452,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 36,
          "identity_partition": false,
          "null_partition_digest": "04354bd2bf8f8b38ed28ee2961160a3cd82c6ee101bd977c2a1c07030eae4b8e",
          "lost_target_comembership_pairs": 219,
          "gained_null_comembership_pairs": 219,
          "symmetric_pair_distance": 438,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 37,
          "identity_partition": false,
          "null_partition_digest": "8f440caa0bc41d572e09b6540db0add3873dc061b6d13b56aa4164071c20fd8b",
          "lost_target_comembership_pairs": 184,
          "gained_null_comembership_pairs": 184,
          "symmetric_pair_distance": 368,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 31,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 38,
          "identity_partition": false,
          "null_partition_digest": "334b84d37e39edef0f86f45c31a7b969b32af23721be30ba3cac85f6a6c3a5b7",
          "lost_target_comembership_pairs": 223,
          "gained_null_comembership_pairs": 223,
          "symmetric_pair_distance": 446,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 30,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 17,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 39,
          "identity_partition": false,
          "null_partition_digest": "bbb0451cc8ab5ca59e6a302d63dde1c9b44bef319fb16863c38127bc16054d83",
          "lost_target_comembership_pairs": 200,
          "gained_null_comembership_pairs": 200,
          "symmetric_pair_distance": 400,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 951,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 40,
          "identity_partition": false,
          "null_partition_digest": "b713cfbdf70ec32931a7a017a6037ea0852cf8f267c86b191bc19a0fe4227222",
          "lost_target_comembership_pairs": 239,
          "gained_null_comembership_pairs": 239,
          "symmetric_pair_distance": 478,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 40,
          "preserved_opposite_generator_pairs": 4,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 41,
          "identity_partition": false,
          "null_partition_digest": "ffb19ee3908bb3a22b4e8809bbe887d7bae282dd3ebaa8685ef9b2dc622ce34b",
          "lost_target_comembership_pairs": 244,
          "gained_null_comembership_pairs": 244,
          "symmetric_pair_distance": 488,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 42,
          "identity_partition": false,
          "null_partition_digest": "606896e37ce73d857aaecb4bd2b247dec5a3deb761fce3b627916b0df868bfc7",
          "lost_target_comembership_pairs": 216,
          "gained_null_comembership_pairs": 216,
          "symmetric_pair_distance": 432,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              16,
              17
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 43,
          "identity_partition": false,
          "null_partition_digest": "41dee823998d84d927d109394e9d55c437a72d41d4d63b024310697a0a3cb3b5",
          "lost_target_comembership_pairs": 206,
          "gained_null_comembership_pairs": 206,
          "symmetric_pair_distance": 412,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 31,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 15,
          "record_system_count": 5,
          "translation_morphism_count": 16,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 44,
          "identity_partition": false,
          "null_partition_digest": "9fb8ac518a1773f3167228314ec5081eeca2d9aeda59dc012a2640646caf592a",
          "lost_target_comembership_pairs": 198,
          "gained_null_comembership_pairs": 198,
          "symmetric_pair_distance": 396,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 26,
          "record_system_count": 8,
          "translation_morphism_count": 19,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 45,
          "identity_partition": false,
          "null_partition_digest": "76ebe28e365c1a497442dad5c3a650eb881895c64a4a53c3788692cc20afc2f1",
          "lost_target_comembership_pairs": 230,
          "gained_null_comembership_pairs": 230,
          "symmetric_pair_distance": 460,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 40,
          "preserved_opposite_generator_pairs": 4,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 3,
          "translation_morphism_count": 6,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 46,
          "identity_partition": false,
          "null_partition_digest": "e4859a3b67e8fea9de05bb84499f35e8aa7df6d9067e5c70af3a429c8d52e250",
          "lost_target_comembership_pairs": 231,
          "gained_null_comembership_pairs": 231,
          "symmetric_pair_distance": 462,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 25,
          "record_system_count": 13,
          "translation_morphism_count": 46,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 47,
          "identity_partition": false,
          "null_partition_digest": "df6b16c993f3e9019864e999fc8ae5dba467c3e81152e49b6062aa42402b70e9",
          "lost_target_comembership_pairs": 210,
          "gained_null_comembership_pairs": 210,
          "symmetric_pair_distance": 420,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 48,
          "identity_partition": false,
          "null_partition_digest": "ac3f5e536c21018d3072b92fc5ee90dbfab86e61c04434fbb28a8395461286a1",
          "lost_target_comembership_pairs": 226,
          "gained_null_comembership_pairs": 226,
          "symmetric_pair_distance": 452,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 49,
          "identity_partition": false,
          "null_partition_digest": "5c05a4cee1ff886ed8b25977788e350cb1e2f10fc13a0e08fbbfa8c041652ac3",
          "lost_target_comembership_pairs": 227,
          "gained_null_comembership_pairs": 227,
          "symmetric_pair_distance": 454,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 50,
          "identity_partition": false,
          "null_partition_digest": "cdfd6ac948a287f0ea6cc5a0883bc48265144c65c7cfd467c7581e4a181700cb",
          "lost_target_comembership_pairs": 228,
          "gained_null_comembership_pairs": 228,
          "symmetric_pair_distance": 456,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 40,
          "preserved_opposite_generator_pairs": 4,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": true,
          "semigroup_element_count": 885,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 51,
          "identity_partition": false,
          "null_partition_digest": "51e3d5a47b6ad7f6daf11e4af57fe99179b12fe26f97ed90d263a7ef39367f74",
          "lost_target_comembership_pairs": 246,
          "gained_null_comembership_pairs": 246,
          "symmetric_pair_distance": 492,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 52,
          "identity_partition": false,
          "null_partition_digest": "72ed82fadd114eae365e006802489f8dbd8b70792d5b25ad619e70db6da80d60",
          "lost_target_comembership_pairs": 219,
          "gained_null_comembership_pairs": 219,
          "symmetric_pair_distance": 438,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 53,
          "identity_partition": false,
          "null_partition_digest": "3cfa92bc4f3cb43d63d621a885700cc174c7d94ded990d4866d3c5cf35a3e895",
          "lost_target_comembership_pairs": 235,
          "gained_null_comembership_pairs": 235,
          "symmetric_pair_distance": 470,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 25,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 54,
          "identity_partition": false,
          "null_partition_digest": "933cb401c7187e23618532781ea16efae7b03b14ddcac44ac258b6492436d1c1",
          "lost_target_comembership_pairs": 227,
          "gained_null_comembership_pairs": 227,
          "symmetric_pair_distance": 454,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 55,
          "identity_partition": false,
          "null_partition_digest": "f303febe03150e398afdf104cbdf72e133b7c38a02927bcaa5db286bbbdd2bc4",
          "lost_target_comembership_pairs": 185,
          "gained_null_comembership_pairs": 185,
          "symmetric_pair_distance": 370,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 31,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              4
            ],
            [
              18,
              19
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 56,
          "identity_partition": false,
          "null_partition_digest": "41bb9ff88bf363df2e9133f81415e1d68a3093a0c3625cfa80d20c45e589871d",
          "lost_target_comembership_pairs": 211,
          "gained_null_comembership_pairs": 211,
          "symmetric_pair_distance": 422,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 879,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 57,
          "identity_partition": false,
          "null_partition_digest": "dc35890fe8df47bc92648afd938922058122270b374f168c2d302583c5c2ec43",
          "lost_target_comembership_pairs": 224,
          "gained_null_comembership_pairs": 224,
          "symmetric_pair_distance": 448,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 37,
          "preserved_opposite_generator_pairs": 7,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 11,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 58,
          "identity_partition": false,
          "null_partition_digest": "4b5a5766482ba8118343cf22ffdf153fc38851d527a9d56effecd5d4b2a9bc87",
          "lost_target_comembership_pairs": 218,
          "gained_null_comembership_pairs": 218,
          "symmetric_pair_distance": 436,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 36,
          "preserved_opposite_generator_pairs": 8,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 59,
          "identity_partition": false,
          "null_partition_digest": "b765e3ce7d5220dc5ea7eca0d002b62bd3365dfe024df885302bbdc65445cc1f",
          "lost_target_comembership_pairs": 207,
          "gained_null_comembership_pairs": 207,
          "symmetric_pair_distance": 414,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 60,
          "identity_partition": false,
          "null_partition_digest": "b522d9b252c4bab61d8b7f462dad7d749aed75f5abb00e2cbbc161fa6c5bb4a0",
          "lost_target_comembership_pairs": 243,
          "gained_null_comembership_pairs": 243,
          "symmetric_pair_distance": 486,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 38,
          "preserved_opposite_generator_pairs": 6,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 61,
          "identity_partition": false,
          "null_partition_digest": "b03b83e158ed3aedd0416131150cb1dd1dd656cf93769baf593bc482f7dc9924",
          "lost_target_comembership_pairs": 225,
          "gained_null_comembership_pairs": 225,
          "symmetric_pair_distance": 450,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 35,
          "preserved_opposite_generator_pairs": 9,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 62,
          "identity_partition": false,
          "null_partition_digest": "1f8746d280584a2d7177420298805d2a1bb249de791b47dd9a80f2972f2d00ec",
          "lost_target_comembership_pairs": 220,
          "gained_null_comembership_pairs": 220,
          "symmetric_pair_distance": 440,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 39,
          "preserved_opposite_generator_pairs": 5,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 63,
          "identity_partition": false,
          "null_partition_digest": "6e771d880bb0b38cbefcf5a5f70b6d630e2ffd971f531d27bb51b0739a228d2e",
          "lost_target_comembership_pairs": 215,
          "gained_null_comembership_pairs": 215,
          "symmetric_pair_distance": 430,
          "opposite_generator_pair_count": 44,
          "broken_opposite_generator_pairs": 34,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              12,
              13
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        }
      ]
    },
    {
      "seed_index": 3388,
      "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
      "vertex_count": 29,
      "edge_count": 108,
      "diamond_count": 103,
      "distinct_opposite_generator_pair_count": 160,
      "target_role_profile": [
        65,
        25,
        3,
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "profile_partition_count": "15604417679510820243381697037093240004337457899560000",
      "profile_partition_count_digits": 53,
      "declared_indices": 64,
      "identity_count": 0,
      "evaluated_nonidentity_count": 64,
      "detected_H4_count": 19,
      "exact_H4_negative_count": 0,
      "unresolved_no_witness_count": 45,
      "minimum_lost_target_pairs": 1300,
      "maximum_lost_target_pairs": 1520,
      "minimum_broken_opposite_generators": 72,
      "maximum_broken_opposite_generators": 112,
      "runtime_seconds": 581.7471886999992,
      "rows": [
        {
          "null_index": 0,
          "identity_partition": false,
          "null_partition_digest": "da3bf06d7b29f1587a5d2829d35879f35a9b8f81fb77c7d9de517955da7f800e",
          "lost_target_comembership_pairs": 1319,
          "gained_null_comembership_pairs": 1319,
          "symmetric_pair_distance": 2638,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 86,
          "preserved_opposite_generator_pairs": 74,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 23,
          "record_system_count": 17,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 1,
          "identity_partition": false,
          "null_partition_digest": "416165a69b6d4c399aee10e43b0c746183121d11fde684429790a17366fafec9",
          "lost_target_comembership_pairs": 1507,
          "gained_null_comembership_pairs": 1507,
          "symmetric_pair_distance": 3014,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 88,
          "preserved_opposite_generator_pairs": 72,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 35,
          "record_system_count": 33,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 2,
          "identity_partition": false,
          "null_partition_digest": "ab07dffbefab005b0eb5a9b8a6d511174e8b572efd43431f274eb276643f4dc1",
          "lost_target_comembership_pairs": 1406,
          "gained_null_comembership_pairs": 1406,
          "symmetric_pair_distance": 2812,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 107,
          "preserved_opposite_generator_pairs": 53,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 47,
          "record_system_count": 34,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 3,
          "identity_partition": false,
          "null_partition_digest": "efcef38cb0fb68a1c6526d42b303e0c5cbb363e68db009fbdb9bc248e89d7e9b",
          "lost_target_comembership_pairs": 1304,
          "gained_null_comembership_pairs": 1304,
          "symmetric_pair_distance": 2608,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 90,
          "preserved_opposite_generator_pairs": 70,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 28,
          "record_system_count": 8,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 4,
          "identity_partition": false,
          "null_partition_digest": "2a912b61deb8aea95ee53057ce9d487e5402ff9a664d5fe22231366f739dcae0",
          "lost_target_comembership_pairs": 1401,
          "gained_null_comembership_pairs": 1401,
          "symmetric_pair_distance": 2802,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 91,
          "preserved_opposite_generator_pairs": 69,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 103,
          "record_system_count": 61,
          "translation_morphism_count": 140,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 5,
          "identity_partition": false,
          "null_partition_digest": "aceb6a4740bcde60bcf31a2c233037cea191f1a93f734e2d6a289e3ff5a5e87f",
          "lost_target_comembership_pairs": 1463,
          "gained_null_comembership_pairs": 1463,
          "symmetric_pair_distance": 2926,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 100,
          "preserved_opposite_generator_pairs": 60,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 89,
          "record_system_count": 35,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 6,
          "identity_partition": false,
          "null_partition_digest": "e42ce88ea13f6b202ccf3d5e59afed3ad228ad14cfdfde1f26e01b4fbec94196",
          "lost_target_comembership_pairs": 1362,
          "gained_null_comembership_pairs": 1362,
          "symmetric_pair_distance": 2724,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 84,
          "preserved_opposite_generator_pairs": 76,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 160,
          "record_system_count": 51,
          "translation_morphism_count": 162,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 7,
          "identity_partition": false,
          "null_partition_digest": "b6eca41039a4c858d8af95601b98f2ce044411ba2e56b625add8795ca7112748",
          "lost_target_comembership_pairs": 1447,
          "gained_null_comembership_pairs": 1447,
          "symmetric_pair_distance": 2894,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 94,
          "preserved_opposite_generator_pairs": 66,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 25,
          "record_system_count": 22,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 8,
          "identity_partition": false,
          "null_partition_digest": "d69b517cb20799d0913dd716053d2b26b7156b687ecaf605cb23984f3e0592c8",
          "lost_target_comembership_pairs": 1341,
          "gained_null_comembership_pairs": 1341,
          "symmetric_pair_distance": 2682,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 85,
          "preserved_opposite_generator_pairs": 75,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 88,
          "record_system_count": 63,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 9,
          "identity_partition": false,
          "null_partition_digest": "26b68c5f3de32defe7b344559a6f84b7d3140bc0ff3985116073af7fee969658",
          "lost_target_comembership_pairs": 1408,
          "gained_null_comembership_pairs": 1408,
          "symmetric_pair_distance": 2816,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 95,
          "preserved_opposite_generator_pairs": 65,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 29,
          "record_system_count": 26,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 10,
          "identity_partition": false,
          "null_partition_digest": "e895c117a68567b506d18325425a298a831cc9486ce79a5561cd4a98fad81705",
          "lost_target_comembership_pairs": 1392,
          "gained_null_comembership_pairs": 1392,
          "symmetric_pair_distance": 2784,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 3,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 11,
          "identity_partition": false,
          "null_partition_digest": "ac762a1c2a6178414ce3504e0091e8f773fc0d62cc130ccd2891c56e02623a42",
          "lost_target_comembership_pairs": 1419,
          "gained_null_comembership_pairs": 1419,
          "symmetric_pair_distance": 2838,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 99,
          "preserved_opposite_generator_pairs": 61,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 75,
          "record_system_count": 48,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 12,
          "identity_partition": false,
          "null_partition_digest": "d614a7c0a164d523886de872b3d09aaa8bb9bf7ec71b98822af2d8aa174d062d",
          "lost_target_comembership_pairs": 1452,
          "gained_null_comembership_pairs": 1452,
          "symmetric_pair_distance": 2904,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 90,
          "preserved_opposite_generator_pairs": 70,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 15,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 13,
          "identity_partition": false,
          "null_partition_digest": "46a51e66671d603ceb86c0eda0e25c214ea4eb663b74a607732a72360a778432",
          "lost_target_comembership_pairs": 1392,
          "gained_null_comembership_pairs": 1392,
          "symmetric_pair_distance": 2784,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 93,
          "preserved_opposite_generator_pairs": 67,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 53,
          "record_system_count": 39,
          "translation_morphism_count": 60,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 14,
          "identity_partition": false,
          "null_partition_digest": "e33838831dee8115ad2967783dc8272800d0bc672e3ebdbe49f29e2897ed67e7",
          "lost_target_comembership_pairs": 1405,
          "gained_null_comembership_pairs": 1405,
          "symmetric_pair_distance": 2810,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 91,
          "preserved_opposite_generator_pairs": 69,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              6,
              7
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 75,
          "record_system_count": 34,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 15,
          "identity_partition": false,
          "null_partition_digest": "c6d9dc2b8da6415a54ebb5ee06664274b51abf63daf3639295d91c89e1237a2b",
          "lost_target_comembership_pairs": 1429,
          "gained_null_comembership_pairs": 1429,
          "symmetric_pair_distance": 2858,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 84,
          "preserved_opposite_generator_pairs": 76,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 15,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 16,
          "identity_partition": false,
          "null_partition_digest": "fe65aa70d712a08a566060eff5ddd1b4b764307f8e9243ca1ffd9b93e78c9a42",
          "lost_target_comembership_pairs": 1465,
          "gained_null_comembership_pairs": 1465,
          "symmetric_pair_distance": 2930,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 99,
          "preserved_opposite_generator_pairs": 61,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              5,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 35,
          "record_system_count": 25,
          "translation_morphism_count": 84,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 17,
          "identity_partition": false,
          "null_partition_digest": "e3671a63eb507d3062fc66d862389a523bab8334f7e5dcf5500f21ab1f2dfcfc",
          "lost_target_comembership_pairs": 1417,
          "gained_null_comembership_pairs": 1417,
          "symmetric_pair_distance": 2834,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 97,
          "preserved_opposite_generator_pairs": 63,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 15,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 18,
          "identity_partition": false,
          "null_partition_digest": "ea4662eed4590e827e3ab18c44a3a644067efa8b2e71f3e9d4e1850595f23f4b",
          "lost_target_comembership_pairs": 1490,
          "gained_null_comembership_pairs": 1490,
          "symmetric_pair_distance": 2980,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 108,
          "preserved_opposite_generator_pairs": 52,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 61,
          "record_system_count": 32,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 19,
          "identity_partition": false,
          "null_partition_digest": "4e1bca040025c60e19f0bb63d5ba5e987b019413510cc30db1cdd4ba2ee6905c",
          "lost_target_comembership_pairs": 1448,
          "gained_null_comembership_pairs": 1448,
          "symmetric_pair_distance": 2896,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 94,
          "preserved_opposite_generator_pairs": 66,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 10,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 20,
          "identity_partition": false,
          "null_partition_digest": "9e2ec9ec20c5f2da61e632539a071a688337c739a713b6837dd5e9f7d78c17cd",
          "lost_target_comembership_pairs": 1383,
          "gained_null_comembership_pairs": 1383,
          "symmetric_pair_distance": 2766,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 98,
          "preserved_opposite_generator_pairs": 62,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 24,
          "record_system_count": 14,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 21,
          "identity_partition": false,
          "null_partition_digest": "165f579dfebfd6a1d8d27f1c4ea932f19f295956be73aa7411a878a511967d60",
          "lost_target_comembership_pairs": 1491,
          "gained_null_comembership_pairs": 1491,
          "symmetric_pair_distance": 2982,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 109,
          "preserved_opposite_generator_pairs": 51,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 23,
          "record_system_count": 18,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 22,
          "identity_partition": false,
          "null_partition_digest": "8fd26dbb3e8588eae35f25f14652c945b398d779ac8654c24fe482e186515c15",
          "lost_target_comembership_pairs": 1355,
          "gained_null_comembership_pairs": 1355,
          "symmetric_pair_distance": 2710,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 100,
          "preserved_opposite_generator_pairs": 60,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 23,
          "identity_partition": false,
          "null_partition_digest": "93515ac7f524e16eb535ff48127935474b93db583c2ab1b55c5a9c3f30e13f6b",
          "lost_target_comembership_pairs": 1465,
          "gained_null_comembership_pairs": 1465,
          "symmetric_pair_distance": 2930,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 24,
          "identity_partition": false,
          "null_partition_digest": "5bc222ae0da9cd2f9a970808386502c494767ce22e008b2ce5680fc99fe26fdc",
          "lost_target_comembership_pairs": 1368,
          "gained_null_comembership_pairs": 1368,
          "symmetric_pair_distance": 2736,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 96,
          "preserved_opposite_generator_pairs": 64,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 89,
          "record_system_count": 47,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 25,
          "identity_partition": false,
          "null_partition_digest": "0980863c6ce10ec832507a6a27f6850cb32d93b2609d7c7b31e822b387c5cc34",
          "lost_target_comembership_pairs": 1397,
          "gained_null_comembership_pairs": 1397,
          "symmetric_pair_distance": 2794,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              5,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 93,
          "record_system_count": 62,
          "translation_morphism_count": 215,
          "odd_holonomy_base_system_count": 5
        },
        {
          "null_index": 26,
          "identity_partition": false,
          "null_partition_digest": "0c47bd7c84cb6bf85ef0e97d699b590b2810c2ee2d3ae2fd51852f084e2b7e14",
          "lost_target_comembership_pairs": 1520,
          "gained_null_comembership_pairs": 1520,
          "symmetric_pair_distance": 3040,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 92,
          "preserved_opposite_generator_pairs": 68,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              5,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 45,
          "record_system_count": 32,
          "translation_morphism_count": 75,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 27,
          "identity_partition": false,
          "null_partition_digest": "b8f5076df65f15c7f35339d1c1f7cb2a59cb7eed096f328101c57f264692140f",
          "lost_target_comembership_pairs": 1356,
          "gained_null_comembership_pairs": 1356,
          "symmetric_pair_distance": 2712,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 81,
          "preserved_opposite_generator_pairs": 79,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 16,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 28,
          "identity_partition": false,
          "null_partition_digest": "df1a648ce94907c482be6385ef360ff5b5b0b5d629e51d4d7dc11ff9ae864c02",
          "lost_target_comembership_pairs": 1379,
          "gained_null_comembership_pairs": 1379,
          "symmetric_pair_distance": 2758,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 95,
          "preserved_opposite_generator_pairs": 65,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 57,
          "record_system_count": 38,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 29,
          "identity_partition": false,
          "null_partition_digest": "4b1d23ab1fe701553fa123d5da06c5d2ade994139de9649678a1725eb712e5f2",
          "lost_target_comembership_pairs": 1367,
          "gained_null_comembership_pairs": 1367,
          "symmetric_pair_distance": 2734,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 97,
          "preserved_opposite_generator_pairs": 63,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 159,
          "record_system_count": 48,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 30,
          "identity_partition": false,
          "null_partition_digest": "f9cb8e6bdbd81b6812f705b40b3e37f89f1abe004a8d47cbef5a5fa9113cfae5",
          "lost_target_comembership_pairs": 1396,
          "gained_null_comembership_pairs": 1396,
          "symmetric_pair_distance": 2792,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 87,
          "preserved_opposite_generator_pairs": 73,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 11,
          "record_system_count": 11,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 31,
          "identity_partition": false,
          "null_partition_digest": "cf2ed1b14da79235f7a801832046e1b04a341c4371b486674c7139d77ba1f674",
          "lost_target_comembership_pairs": 1435,
          "gained_null_comembership_pairs": 1435,
          "symmetric_pair_distance": 2870,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 86,
          "preserved_opposite_generator_pairs": 74,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 40,
          "record_system_count": 39,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 32,
          "identity_partition": false,
          "null_partition_digest": "ac4b9471d4bb8c3f420f4cd8fb98437bbd398138375acd42b2f25664e1860fe8",
          "lost_target_comembership_pairs": 1451,
          "gained_null_comembership_pairs": 1451,
          "symmetric_pair_distance": 2902,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 94,
          "preserved_opposite_generator_pairs": 66,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 57,
          "record_system_count": 40,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 33,
          "identity_partition": false,
          "null_partition_digest": "05fbea862a6d752f365afcb79a04955f706cf9ce89d8fefa717ad826cd38c87e",
          "lost_target_comembership_pairs": 1300,
          "gained_null_comembership_pairs": 1300,
          "symmetric_pair_distance": 2600,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 94,
          "preserved_opposite_generator_pairs": 66,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 45,
          "record_system_count": 33,
          "translation_morphism_count": 84,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 34,
          "identity_partition": false,
          "null_partition_digest": "398005d9435f607aae0b1be491f6a2bd88f96fa7c0d579033a3e8fa82a3089c3",
          "lost_target_comembership_pairs": 1404,
          "gained_null_comembership_pairs": 1404,
          "symmetric_pair_distance": 2808,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 88,
          "preserved_opposite_generator_pairs": 72,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 35,
          "identity_partition": false,
          "null_partition_digest": "2d168472adeaf48cc856ab5da6c53d663214d66296fe4beda92c66820e94524d",
          "lost_target_comembership_pairs": 1450,
          "gained_null_comembership_pairs": 1450,
          "symmetric_pair_distance": 2900,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 97,
          "preserved_opposite_generator_pairs": 63,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              5,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 23,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 36,
          "identity_partition": false,
          "null_partition_digest": "438e8a6103528a9fdd60fde4f5158dd5a8b7d96b7800267d51e0eb4353bbd185",
          "lost_target_comembership_pairs": 1453,
          "gained_null_comembership_pairs": 1453,
          "symmetric_pair_distance": 2906,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 89,
          "preserved_opposite_generator_pairs": 71,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 33,
          "record_system_count": 21,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 37,
          "identity_partition": false,
          "null_partition_digest": "13997472cc02aa194c63cb3871b88e9054955c780f35cc127abdac969730b836",
          "lost_target_comembership_pairs": 1439,
          "gained_null_comembership_pairs": 1439,
          "symmetric_pair_distance": 2878,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 92,
          "preserved_opposite_generator_pairs": 68,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 38,
          "identity_partition": false,
          "null_partition_digest": "869d05aacd23e8d70d64695a9b23f75a990b1c685addddc3a24bd31d9c247643",
          "lost_target_comembership_pairs": 1436,
          "gained_null_comembership_pairs": 1436,
          "symmetric_pair_distance": 2872,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 105,
          "preserved_opposite_generator_pairs": 55,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 17,
          "record_system_count": 14,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 39,
          "identity_partition": false,
          "null_partition_digest": "e345a92c97cc4e784f18ce9ef5933e9b2178b9736d5f338cd4a371d2fa851a12",
          "lost_target_comembership_pairs": 1359,
          "gained_null_comembership_pairs": 1359,
          "symmetric_pair_distance": 2718,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 83,
          "preserved_opposite_generator_pairs": 77,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 18,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 40,
          "identity_partition": false,
          "null_partition_digest": "dd5b716166814da7221986442cb5c92eddde4125917825ea8fe564400ae8acd9",
          "lost_target_comembership_pairs": 1408,
          "gained_null_comembership_pairs": 1408,
          "symmetric_pair_distance": 2816,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 87,
          "preserved_opposite_generator_pairs": 73,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 109,
          "record_system_count": 69,
          "translation_morphism_count": 268,
          "odd_holonomy_base_system_count": 6
        },
        {
          "null_index": 41,
          "identity_partition": false,
          "null_partition_digest": "3e398558d961dbef9adc071978c9d878e71d9ef2b727758a985008774c6aec58",
          "lost_target_comembership_pairs": 1436,
          "gained_null_comembership_pairs": 1436,
          "symmetric_pair_distance": 2872,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 42,
          "identity_partition": false,
          "null_partition_digest": "e61096f39897366b23f271ca8a8d30790f84c2902289d4467fbe42b709597a91",
          "lost_target_comembership_pairs": 1399,
          "gained_null_comembership_pairs": 1399,
          "symmetric_pair_distance": 2798,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 110,
          "preserved_opposite_generator_pairs": 50,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 39,
          "record_system_count": 25,
          "translation_morphism_count": 41,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 43,
          "identity_partition": false,
          "null_partition_digest": "f9a0a89b88f3ae83aae3d97822fe028048d1d60f43a1e32f610e7144066e4cd7",
          "lost_target_comembership_pairs": 1320,
          "gained_null_comembership_pairs": 1320,
          "symmetric_pair_distance": 2640,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 96,
          "preserved_opposite_generator_pairs": 64,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              25,
              26
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 106,
          "record_system_count": 38,
          "translation_morphism_count": 147,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 44,
          "identity_partition": false,
          "null_partition_digest": "d20facb76cf19a717451b0d1107cb53ffafe7e374f8f77fee7edd7b1ba3bbe93",
          "lost_target_comembership_pairs": 1388,
          "gained_null_comembership_pairs": 1388,
          "symmetric_pair_distance": 2776,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 99,
          "preserved_opposite_generator_pairs": 61,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 11,
          "record_system_count": 8,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 45,
          "identity_partition": false,
          "null_partition_digest": "c4200db21b2bfafb7052fb5c4f000fedf502eda5f9b537c2b6d88150e65a3f3e",
          "lost_target_comembership_pairs": 1451,
          "gained_null_comembership_pairs": 1451,
          "symmetric_pair_distance": 2902,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 106,
          "preserved_opposite_generator_pairs": 54,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 17,
          "record_system_count": 17,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 46,
          "identity_partition": false,
          "null_partition_digest": "f23dc2300e8c1958545c363227c0dca12b66811c0b76689b422fed9774754505",
          "lost_target_comembership_pairs": 1515,
          "gained_null_comembership_pairs": 1515,
          "symmetric_pair_distance": 3030,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 112,
          "preserved_opposite_generator_pairs": 48,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 47,
          "record_system_count": 16,
          "translation_morphism_count": 36,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 47,
          "identity_partition": false,
          "null_partition_digest": "557c423b39cbd3bea5647f64925af6df85975b378cf0e815d141967f61edfa27",
          "lost_target_comembership_pairs": 1367,
          "gained_null_comembership_pairs": 1367,
          "symmetric_pair_distance": 2734,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 96,
          "preserved_opposite_generator_pairs": 64,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 25,
          "record_system_count": 25,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 48,
          "identity_partition": false,
          "null_partition_digest": "49d48806c2aaae3a7ca870ebe87d235e3033ede87d59e633c6d569dbc936d7c4",
          "lost_target_comembership_pairs": 1314,
          "gained_null_comembership_pairs": 1314,
          "symmetric_pair_distance": 2628,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 93,
          "preserved_opposite_generator_pairs": 67,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 111,
          "record_system_count": 55,
          "translation_morphism_count": 161,
          "odd_holonomy_base_system_count": 6
        },
        {
          "null_index": 49,
          "identity_partition": false,
          "null_partition_digest": "bed20894be6b4c93fb44b927b06ca4f0034bf41f8ba129c63d666eaaffa8baaf",
          "lost_target_comembership_pairs": 1316,
          "gained_null_comembership_pairs": 1316,
          "symmetric_pair_distance": 2632,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 105,
          "preserved_opposite_generator_pairs": 55,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 27,
          "record_system_count": 15,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 50,
          "identity_partition": false,
          "null_partition_digest": "4ff3f6ceac4afa8392a9f1b1fb76144191704274ea6ce261a8b61ed33742ca94",
          "lost_target_comembership_pairs": 1445,
          "gained_null_comembership_pairs": 1445,
          "symmetric_pair_distance": 2890,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 90,
          "preserved_opposite_generator_pairs": 70,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 133,
          "record_system_count": 82,
          "translation_morphism_count": 514,
          "odd_holonomy_base_system_count": 7
        },
        {
          "null_index": 51,
          "identity_partition": false,
          "null_partition_digest": "29387df03a45cdc11e4cbd2eacfe4761a00d54e0cbe49cdc6d134d95e9c552fd",
          "lost_target_comembership_pairs": 1502,
          "gained_null_comembership_pairs": 1502,
          "symmetric_pair_distance": 3004,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 6,
          "record_system_count": 3,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 52,
          "identity_partition": false,
          "null_partition_digest": "550a5c794cc3c680c55f4ba1b3b00ac5745d830981f1f1f21638bf87ac4cd79d",
          "lost_target_comembership_pairs": 1353,
          "gained_null_comembership_pairs": 1353,
          "symmetric_pair_distance": 2706,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 72,
          "preserved_opposite_generator_pairs": 88,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 53,
          "identity_partition": false,
          "null_partition_digest": "cf4e521db98bf20c97dab4485758fbde1d328479d085cd85b94aefdf7c76dbaf",
          "lost_target_comembership_pairs": 1384,
          "gained_null_comembership_pairs": 1384,
          "symmetric_pair_distance": 2768,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 89,
          "preserved_opposite_generator_pairs": 71,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 28,
          "record_system_count": 14,
          "translation_morphism_count": 9,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 54,
          "identity_partition": false,
          "null_partition_digest": "a892b07514aecf083719f59939f0e36a5b0489a8dbde315fbf1868e6a2c25a90",
          "lost_target_comembership_pairs": 1416,
          "gained_null_comembership_pairs": 1416,
          "symmetric_pair_distance": 2832,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 100,
          "preserved_opposite_generator_pairs": 60,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 42,
          "record_system_count": 34,
          "translation_morphism_count": 72,
          "odd_holonomy_base_system_count": 4
        },
        {
          "null_index": 55,
          "identity_partition": false,
          "null_partition_digest": "8b9d4c484b8c1d1d7d51e695677cade43a249cd3b6c9976e4b168e98ce02b970",
          "lost_target_comembership_pairs": 1427,
          "gained_null_comembership_pairs": 1427,
          "symmetric_pair_distance": 2854,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 85,
          "preserved_opposite_generator_pairs": 75,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 56,
          "identity_partition": false,
          "null_partition_digest": "3bfabbaaf4a74c531c14f06d86633585a854b79a051e3a2392ef0d4cad5e1c5a",
          "lost_target_comembership_pairs": 1331,
          "gained_null_comembership_pairs": 1331,
          "symmetric_pair_distance": 2662,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 97,
          "preserved_opposite_generator_pairs": 63,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 57,
          "identity_partition": false,
          "null_partition_digest": "8c61f7869229b3c376283be80f947e22659e2e72188bba6404affc56e817dd47",
          "lost_target_comembership_pairs": 1402,
          "gained_null_comembership_pairs": 1402,
          "symmetric_pair_distance": 2804,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 93,
          "preserved_opposite_generator_pairs": 67,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              14,
              15
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 38,
          "record_system_count": 30,
          "translation_morphism_count": 99,
          "odd_holonomy_base_system_count": 5
        },
        {
          "null_index": 58,
          "identity_partition": false,
          "null_partition_digest": "0220c36c362d27b69ac5b099a260327f6f3d7b5fc2269f2460b379436e1645b4",
          "lost_target_comembership_pairs": 1386,
          "gained_null_comembership_pairs": 1386,
          "symmetric_pair_distance": 2772,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 103,
          "preserved_opposite_generator_pairs": 57,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 59,
          "identity_partition": false,
          "null_partition_digest": "15611d9c10eb1d94e24d0253bb9d910907b3e1ca81148ca73c3e51e84122f00d",
          "lost_target_comembership_pairs": 1421,
          "gained_null_comembership_pairs": 1421,
          "symmetric_pair_distance": 2842,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 98,
          "preserved_opposite_generator_pairs": 62,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 30,
          "record_system_count": 27,
          "translation_morphism_count": 59,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 60,
          "identity_partition": false,
          "null_partition_digest": "1f5f0f1d09b406c460797f46ded22f481a7597ee7c73187d367736fdf512ef32",
          "lost_target_comembership_pairs": 1471,
          "gained_null_comembership_pairs": 1471,
          "symmetric_pair_distance": 2942,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 101,
          "preserved_opposite_generator_pairs": 59,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 28,
          "record_system_count": 25,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 61,
          "identity_partition": false,
          "null_partition_digest": "6248b8266f90e37e860d98c490a4fc80c581e22f8d0f6404381729962a531407",
          "lost_target_comembership_pairs": 1383,
          "gained_null_comembership_pairs": 1383,
          "symmetric_pair_distance": 2766,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 82,
          "preserved_opposite_generator_pairs": 78,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 49,
          "record_system_count": 33,
          "translation_morphism_count": 49,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 62,
          "identity_partition": false,
          "null_partition_digest": "6a1c5fa645d3aa17825ee31d30b085ae8e2760eee951b88b8fc213d630e3fe7c",
          "lost_target_comembership_pairs": 1443,
          "gained_null_comembership_pairs": 1443,
          "symmetric_pair_distance": 2886,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 90,
          "preserved_opposite_generator_pairs": 70,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              2
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 159,
          "record_system_count": 84,
          "translation_morphism_count": 459,
          "odd_holonomy_base_system_count": 8
        },
        {
          "null_index": 63,
          "identity_partition": false,
          "null_partition_digest": "ae717f8c661c5782a0b4de3ef852a9df460703b1be522b3f1464e827d96f7d2b",
          "lost_target_comembership_pairs": 1404,
          "gained_null_comembership_pairs": 1404,
          "symmetric_pair_distance": 2808,
          "opposite_generator_pair_count": 160,
          "broken_opposite_generator_pairs": 86,
          "preserved_opposite_generator_pairs": 74,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              2,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        }
      ]
    },
    {
      "seed_index": 4390,
      "seed_signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
      "vertex_count": 22,
      "edge_count": 66,
      "diamond_count": 48,
      "distinct_opposite_generator_pair_count": 71,
      "target_role_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "target_partition_digest": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "profile_partition_count": "1309167244383322031981160642908108347392000",
      "profile_partition_count_digits": 43,
      "declared_indices": 64,
      "identity_count": 0,
      "evaluated_nonidentity_count": 64,
      "detected_H4_count": 23,
      "exact_H4_negative_count": 0,
      "unresolved_no_witness_count": 41,
      "minimum_lost_target_pairs": 345,
      "maximum_lost_target_pairs": 440,
      "minimum_broken_opposite_generators": 46,
      "maximum_broken_opposite_generators": 61,
      "runtime_seconds": 169.50482590000138,
      "rows": [
        {
          "null_index": 0,
          "identity_partition": false,
          "null_partition_digest": "c3941846efc7c2661cee277001e5300e722c1f915cdd079a1a1d1d84d13cce28",
          "lost_target_comembership_pairs": 378,
          "gained_null_comembership_pairs": 378,
          "symmetric_pair_distance": 756,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 10,
          "translation_morphism_count": 18,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 1,
          "identity_partition": false,
          "null_partition_digest": "dd39a9717eaf17517be5db1ec0aa9a9b2faaf1ec27208d93dfe707354f4ccacb",
          "lost_target_comembership_pairs": 358,
          "gained_null_comembership_pairs": 358,
          "symmetric_pair_distance": 716,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 2,
          "identity_partition": false,
          "null_partition_digest": "36253ac639fe95ea6f93759e334007a928253af988a35a5164537d2222b934e9",
          "lost_target_comembership_pairs": 419,
          "gained_null_comembership_pairs": 419,
          "symmetric_pair_distance": 838,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 61,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 3,
          "identity_partition": false,
          "null_partition_digest": "2eb7509c1b797be878096ed4b6edf5a36cad4b2c05acf56c0b64518f223a240d",
          "lost_target_comembership_pairs": 427,
          "gained_null_comembership_pairs": 427,
          "symmetric_pair_distance": 854,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 4,
          "identity_partition": false,
          "null_partition_digest": "52ae45e4e3526c2d62d3ef58253fa63ac02bfb6ddfe453681c53737500d5410d",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 5,
          "identity_partition": false,
          "null_partition_digest": "e12ff6bb25c84695a70c04aecce31adb1694eb3932dc80e49af35e294fb5dfdf",
          "lost_target_comembership_pairs": 403,
          "gained_null_comembership_pairs": 403,
          "symmetric_pair_distance": 806,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 32,
          "record_system_count": 12,
          "translation_morphism_count": 16,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 6,
          "identity_partition": false,
          "null_partition_digest": "a235d19ca8699fb09bb7415e78fa55cb679383840e785edf6a3b9b2560ae1618",
          "lost_target_comembership_pairs": 362,
          "gained_null_comembership_pairs": 362,
          "symmetric_pair_distance": 724,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 7,
          "identity_partition": false,
          "null_partition_digest": "753b9904dbcbcb1ee7587afaf7159e439783f2f729af021b4a592b00604f243d",
          "lost_target_comembership_pairs": 366,
          "gained_null_comembership_pairs": 366,
          "symmetric_pair_distance": 732,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 8,
          "identity_partition": false,
          "null_partition_digest": "16a723c3d82b41c811e0b64bed88fe6999d71b3b9fbe42bd6d34f09bdb32e1fa",
          "lost_target_comembership_pairs": 411,
          "gained_null_comembership_pairs": 411,
          "symmetric_pair_distance": 822,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 138,
          "record_system_count": 21,
          "translation_morphism_count": 124,
          "odd_holonomy_base_system_count": 4
        },
        {
          "null_index": 9,
          "identity_partition": false,
          "null_partition_digest": "82c67394c49fa4128b802b20fa813063a202f35b539e8dbff5e06d1e62f6d1fe",
          "lost_target_comembership_pairs": 410,
          "gained_null_comembership_pairs": 410,
          "symmetric_pair_distance": 820,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 5,
          "translation_morphism_count": 17,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 10,
          "identity_partition": false,
          "null_partition_digest": "44acc98bb083fbd24c4554a27b321d526dfcdf4988df942f1e78dfa9fcb0fd35",
          "lost_target_comembership_pairs": 384,
          "gained_null_comembership_pairs": 384,
          "symmetric_pair_distance": 768,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 16,
          "record_system_count": 9,
          "translation_morphism_count": 23,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 11,
          "identity_partition": false,
          "null_partition_digest": "cd1449a2897d104f0a58639b5fc16ce5fabde078991648376bf1bfeea7640870",
          "lost_target_comembership_pairs": 402,
          "gained_null_comembership_pairs": 402,
          "symmetric_pair_distance": 804,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 37,
          "record_system_count": 22,
          "translation_morphism_count": 50,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 12,
          "identity_partition": false,
          "null_partition_digest": "d855070a47b70b62850d8e508ed780ef731a6f29109ee5e573065607781bec72",
          "lost_target_comembership_pairs": 420,
          "gained_null_comembership_pairs": 420,
          "symmetric_pair_distance": 840,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 11,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 13,
          "identity_partition": false,
          "null_partition_digest": "7158a3e43830a5730a266a463db86812e6c328576e905dedb23f8c84cfb4894e",
          "lost_target_comembership_pairs": 405,
          "gained_null_comembership_pairs": 405,
          "symmetric_pair_distance": 810,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 14,
          "identity_partition": false,
          "null_partition_digest": "f0fef63e6c61d310ba9343b9f31968455763f2dc709992a5a68aed0cd0d794ca",
          "lost_target_comembership_pairs": 409,
          "gained_null_comembership_pairs": 409,
          "symmetric_pair_distance": 818,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 59,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 27,
          "record_system_count": 10,
          "translation_morphism_count": 19,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 15,
          "identity_partition": false,
          "null_partition_digest": "995800795f1aa8cd6d567f472f2a15c1d85f010e2d8453f86d7cb93d7b6a8478",
          "lost_target_comembership_pairs": 393,
          "gained_null_comembership_pairs": 393,
          "symmetric_pair_distance": 786,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 8,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 16,
          "identity_partition": false,
          "null_partition_digest": "3f7a5bef8ae8aa8553913054d238c343ae7106d980e0388eb83afbadc6a93a77",
          "lost_target_comembership_pairs": 440,
          "gained_null_comembership_pairs": 440,
          "symmetric_pair_distance": 880,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 17,
          "identity_partition": false,
          "null_partition_digest": "7bd24a863d3cfc8c6c4444af89c32032b02515dfca9324e65870faa14b76e96f",
          "lost_target_comembership_pairs": 389,
          "gained_null_comembership_pairs": 389,
          "symmetric_pair_distance": 778,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 18,
          "identity_partition": false,
          "null_partition_digest": "88a9d063707b6d4adca9db704ec508673b5a0015ed02fe7075a17c569834f65b",
          "lost_target_comembership_pairs": 425,
          "gained_null_comembership_pairs": 425,
          "symmetric_pair_distance": 850,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 52,
          "record_system_count": 23,
          "translation_morphism_count": 104,
          "odd_holonomy_base_system_count": 9
        },
        {
          "null_index": 19,
          "identity_partition": false,
          "null_partition_digest": "456978225e12bbaef1113c5c63b4a516f043f80cadb0d5a1b1b366fdc1405a16",
          "lost_target_comembership_pairs": 431,
          "gained_null_comembership_pairs": 431,
          "symmetric_pair_distance": 862,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 58,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 128,
          "record_system_count": 44,
          "translation_morphism_count": 137,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 20,
          "identity_partition": false,
          "null_partition_digest": "5d74f1261bdbae0b77622c112f8cb3e30c8ec896ad3958016a3ebf7ce25739ed",
          "lost_target_comembership_pairs": 348,
          "gained_null_comembership_pairs": 348,
          "symmetric_pair_distance": 696,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 21,
          "identity_partition": false,
          "null_partition_digest": "0270838ddf0cf749b932e6bf9caf6387521ff6c7527ef09a28dbc04915a152f5",
          "lost_target_comembership_pairs": 413,
          "gained_null_comembership_pairs": 413,
          "symmetric_pair_distance": 826,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 22,
          "identity_partition": false,
          "null_partition_digest": "292f1f014aefd79aec472df564fb2a85cd38fd2b6a36754ccaa247dffb575a8c",
          "lost_target_comembership_pairs": 378,
          "gained_null_comembership_pairs": 378,
          "symmetric_pair_distance": 756,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 91,
          "record_system_count": 28,
          "translation_morphism_count": 94,
          "odd_holonomy_base_system_count": 8
        },
        {
          "null_index": 23,
          "identity_partition": false,
          "null_partition_digest": "9a8d82fb7117c8956f3f771a10454ecd77d0fd7435aa7944eaf830da01e2eb3a",
          "lost_target_comembership_pairs": 401,
          "gained_null_comembership_pairs": 401,
          "symmetric_pair_distance": 802,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 46,
          "preserved_opposite_generator_pairs": 25,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 24,
          "identity_partition": false,
          "null_partition_digest": "b4c8cb372557dc72307afcf6f9a9645b8e07cf5043cf072d65e02aad671d3e26",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 15,
          "record_system_count": 13,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 25,
          "identity_partition": false,
          "null_partition_digest": "01370cc9cbae612829cd7a6d8cc0e4091fff5b3b27d7aaf1ca7be1e5ba9c8ba1",
          "lost_target_comembership_pairs": 392,
          "gained_null_comembership_pairs": 392,
          "symmetric_pair_distance": 784,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 26,
          "identity_partition": false,
          "null_partition_digest": "7e49b1229c49a815a4b6fd7adf224d3790818ada0fcd3c3ff0861fbf270381ba",
          "lost_target_comembership_pairs": 406,
          "gained_null_comembership_pairs": 406,
          "symmetric_pair_distance": 812,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 58,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 27,
          "identity_partition": false,
          "null_partition_digest": "1f4b238ce04acdbd0dced5e57ca2d05ca5a46667c04c28e2db590dbf5816b4ec",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 59,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 28,
          "identity_partition": false,
          "null_partition_digest": "4c7f62bec0b6e969d58b4be59badd16632abbcdb9a288c1305152a0316d798ca",
          "lost_target_comembership_pairs": 440,
          "gained_null_comembership_pairs": 440,
          "symmetric_pair_distance": 880,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 28,
          "record_system_count": 14,
          "translation_morphism_count": 37,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 29,
          "identity_partition": false,
          "null_partition_digest": "07820db4d9cd3293b8017f3b69ae486c0f3dc02e2a84c40c2f9dc53d8208427e",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 30,
          "identity_partition": false,
          "null_partition_digest": "26759327b3ccc09a0a35b3d73d198e664532f70b62765985f253d13000ee2a4b",
          "lost_target_comembership_pairs": 408,
          "gained_null_comembership_pairs": 408,
          "symmetric_pair_distance": 816,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 61,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 20,
          "record_system_count": 19,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 31,
          "identity_partition": false,
          "null_partition_digest": "fec33b257dbd91e23e705e110eadb2bc339bcb72a4f6a9b0272cc4a3edd3d112",
          "lost_target_comembership_pairs": 417,
          "gained_null_comembership_pairs": 417,
          "symmetric_pair_distance": 834,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 32,
          "identity_partition": false,
          "null_partition_digest": "fbe4e45cc91f553c666f21c313b523dc8f485f8e1d484b800561ce0b19d74f21",
          "lost_target_comembership_pairs": 407,
          "gained_null_comembership_pairs": 407,
          "symmetric_pair_distance": 814,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 33,
          "identity_partition": false,
          "null_partition_digest": "888641ba26f44b1e19010df7ba95c2f447c409371e6b6afc72f1e6a42060d137",
          "lost_target_comembership_pairs": 390,
          "gained_null_comembership_pairs": 390,
          "symmetric_pair_distance": 780,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 34,
          "identity_partition": false,
          "null_partition_digest": "09340c5f54d84d8ba4f110b5476a666e843d47f5e8114109d6874eb958f910c0",
          "lost_target_comembership_pairs": 415,
          "gained_null_comembership_pairs": 415,
          "symmetric_pair_distance": 830,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 60,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 20,
          "record_system_count": 14,
          "translation_morphism_count": 40,
          "odd_holonomy_base_system_count": 5
        },
        {
          "null_index": 35,
          "identity_partition": false,
          "null_partition_digest": "1b959616dd15918cefbc623e6c966a67c9fd8514d6e917f5a5f3fa06ad0f7a4c",
          "lost_target_comembership_pairs": 374,
          "gained_null_comembership_pairs": 374,
          "symmetric_pair_distance": 748,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 36,
          "identity_partition": false,
          "null_partition_digest": "395182e0d561eb96370f41d03550bef356bccbb564fed0a21774a7f1f476e48f",
          "lost_target_comembership_pairs": 357,
          "gained_null_comembership_pairs": 357,
          "symmetric_pair_distance": 714,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 47,
          "preserved_opposite_generator_pairs": 24,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 8,
          "translation_morphism_count": 20,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 37,
          "identity_partition": false,
          "null_partition_digest": "fc846519a0ef5e9435f8530c3c96bce80653999546b90c2213c073ba4e1265e3",
          "lost_target_comembership_pairs": 415,
          "gained_null_comembership_pairs": 415,
          "symmetric_pair_distance": 830,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 61,
          "preserved_opposite_generator_pairs": 10,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 38,
          "identity_partition": false,
          "null_partition_digest": "ce532850ac0ba29de5bf7dab25710c753d2479be4400eee2aab3c01b42f05dc4",
          "lost_target_comembership_pairs": 374,
          "gained_null_comembership_pairs": 374,
          "symmetric_pair_distance": 748,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 39,
          "identity_partition": false,
          "null_partition_digest": "8e8568b6e3d49db11db24c25d051d9abc52a6b32fada741270e1bfaa170027dd",
          "lost_target_comembership_pairs": 414,
          "gained_null_comembership_pairs": 414,
          "symmetric_pair_distance": 828,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 27,
          "record_system_count": 15,
          "translation_morphism_count": 50,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 40,
          "identity_partition": false,
          "null_partition_digest": "3ac00963a4c7f823b76038c9746c38053d124d6964d587ecf008f043d1044db7",
          "lost_target_comembership_pairs": 397,
          "gained_null_comembership_pairs": 397,
          "symmetric_pair_distance": 794,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 41,
          "identity_partition": false,
          "null_partition_digest": "5f830ef76a458743d6ef86697bb4795f4c3ae368cdd4fb7baf9aff7cb172afd8",
          "lost_target_comembership_pairs": 425,
          "gained_null_comembership_pairs": 425,
          "symmetric_pair_distance": 850,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 33,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 42,
          "identity_partition": false,
          "null_partition_digest": "c389db55831ea6e8ea37b60cbfb97b17e55ee6fe9b71eb7bf9124ff0a8541c9c",
          "lost_target_comembership_pairs": 421,
          "gained_null_comembership_pairs": 421,
          "symmetric_pair_distance": 842,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 10,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 43,
          "identity_partition": false,
          "null_partition_digest": "5401ce4b8213c0617eb868850fa182928a97e25e06fb5153a1a57036eef57fd5",
          "lost_target_comembership_pairs": 388,
          "gained_null_comembership_pairs": 388,
          "symmetric_pair_distance": 776,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 41,
          "record_system_count": 21,
          "translation_morphism_count": 76,
          "odd_holonomy_base_system_count": 10
        },
        {
          "null_index": 44,
          "identity_partition": false,
          "null_partition_digest": "aa3eec96e38f202ecec77482554da7cef7939a00ed1e038470f663be7fdc2ab5",
          "lost_target_comembership_pairs": 398,
          "gained_null_comembership_pairs": 398,
          "symmetric_pair_distance": 796,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 40,
          "record_system_count": 14,
          "translation_morphism_count": 56,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 45,
          "identity_partition": false,
          "null_partition_digest": "31d02b2ca56b3ae4e4bf4256ce2c1cd4706ec3c69bc82ea03c4e138efe659ad6",
          "lost_target_comembership_pairs": 414,
          "gained_null_comembership_pairs": 414,
          "symmetric_pair_distance": 828,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 54,
          "record_system_count": 18,
          "translation_morphism_count": 46,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 46,
          "identity_partition": false,
          "null_partition_digest": "9bc9cbb4944a0bc747c1e0547a11cff33cedf8ccacec61d1723ead9cea175d03",
          "lost_target_comembership_pairs": 430,
          "gained_null_comembership_pairs": 430,
          "symmetric_pair_distance": 860,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 22,
          "record_system_count": 16,
          "translation_morphism_count": 13,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 47,
          "identity_partition": false,
          "null_partition_digest": "e5bc2e1d4bba211202296d323194a023230b9b7e31afdeb1e0110e93ad7e3edd",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 48,
          "identity_partition": false,
          "null_partition_digest": "8a5c38f8acc678ae2b3d201f9f065e8cc564a558f2d25f4e64641f1c6239074c",
          "lost_target_comembership_pairs": 406,
          "gained_null_comembership_pairs": 406,
          "symmetric_pair_distance": 812,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 1,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 49,
          "identity_partition": false,
          "null_partition_digest": "81a4bec331e86247e63891c5f3fb19dea7f727c6a8241ccc3a153832617ef4ac",
          "lost_target_comembership_pairs": 438,
          "gained_null_comembership_pairs": 438,
          "symmetric_pair_distance": 876,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 42,
          "record_system_count": 15,
          "translation_morphism_count": 44,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 50,
          "identity_partition": false,
          "null_partition_digest": "3578707262646b3dde40542bda109cfe734b081b2b621c5f91ac3af7f5f563c5",
          "lost_target_comembership_pairs": 406,
          "gained_null_comembership_pairs": 406,
          "symmetric_pair_distance": 812,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 3,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 51,
          "identity_partition": false,
          "null_partition_digest": "fe535cdcd94205d6b8c921965997bfbb20d1adfdeeab6fc9ed2793f6c3819ef7",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 13,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 52,
          "identity_partition": false,
          "null_partition_digest": "60d9f0ea8864b4233cf1e3c4fc79d5c7beba539d479f48771d5300411950272b",
          "lost_target_comembership_pairs": 401,
          "gained_null_comembership_pairs": 401,
          "symmetric_pair_distance": 802,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 53,
          "identity_partition": false,
          "null_partition_digest": "1e05e3890b3b3c1350898ed7267f3393a0548f62af465132c8975a5099ba3d4a",
          "lost_target_comembership_pairs": 420,
          "gained_null_comembership_pairs": 420,
          "symmetric_pair_distance": 840,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 24,
          "record_system_count": 7,
          "translation_morphism_count": 19,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 54,
          "identity_partition": false,
          "null_partition_digest": "d3f3b0ac53fbb28b2e5c01d0f0b73bec8692d7ee47cafa1eb5d796832086de61",
          "lost_target_comembership_pairs": 385,
          "gained_null_comembership_pairs": 385,
          "symmetric_pair_distance": 770,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 59,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 15,
          "record_system_count": 10,
          "translation_morphism_count": 15,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 55,
          "identity_partition": false,
          "null_partition_digest": "0c5f12935fea8b97f9c70dfb035d6676e993f58da572914185de194e0c5591f2",
          "lost_target_comembership_pairs": 345,
          "gained_null_comembership_pairs": 345,
          "symmetric_pair_distance": 690,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 17,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 56,
          "identity_partition": false,
          "null_partition_digest": "d6a0cdec5b61de604648d33d301812ce6b21588cc05af375d8386d5686d12087",
          "lost_target_comembership_pairs": 400,
          "gained_null_comembership_pairs": 400,
          "symmetric_pair_distance": 800,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 57,
          "identity_partition": false,
          "null_partition_digest": "fa9308295079c13100cce9f07a7dddf02eb443b9dd69dc1f7a3fcd21f7f3247f",
          "lost_target_comembership_pairs": 392,
          "gained_null_comembership_pairs": 392,
          "symmetric_pair_distance": 784,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 58,
          "identity_partition": false,
          "null_partition_digest": "c9308c530b117e47d8635726636d64af39672ebd491568e626665a34418f3478",
          "lost_target_comembership_pairs": 412,
          "gained_null_comembership_pairs": 412,
          "symmetric_pair_distance": 824,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 32,
          "record_system_count": 12,
          "translation_morphism_count": 44,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 59,
          "identity_partition": false,
          "null_partition_digest": "cfd94833b5f6dddd460e515972f7db67d2891b791c5dad144c6278592d26c23f",
          "lost_target_comembership_pairs": 429,
          "gained_null_comembership_pairs": 429,
          "symmetric_pair_distance": 858,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 7,
          "translation_morphism_count": 8,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 60,
          "identity_partition": false,
          "null_partition_digest": "1efc0c778861e299069ca7eb51d175744bd05055f46fbccc6461e700bd10bdd2",
          "lost_target_comembership_pairs": 426,
          "gained_null_comembership_pairs": 426,
          "symmetric_pair_distance": 852,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 61,
          "identity_partition": false,
          "null_partition_digest": "b95bab3e7a6498995e441160283c86c8505afd2364134ae02d7e6fdbf57dad5e",
          "lost_target_comembership_pairs": 414,
          "gained_null_comembership_pairs": 414,
          "symmetric_pair_distance": 828,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              6
            ],
            [
              3,
              9
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 36,
          "record_system_count": 22,
          "translation_morphism_count": 50,
          "odd_holonomy_base_system_count": 4
        },
        {
          "null_index": 62,
          "identity_partition": false,
          "null_partition_digest": "bbcc82b0be84949ad9b212e3d9526648d44196a107bbc1d349aea8e142d66307",
          "lost_target_comembership_pairs": 349,
          "gained_null_comembership_pairs": 349,
          "symmetric_pair_distance": 698,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 63,
          "identity_partition": false,
          "null_partition_digest": "76433cda8e5a64d15d1bf18d251e75f1fd9a8dfd264c0fa19393dac818d69ab8",
          "lost_target_comembership_pairs": 393,
          "gained_null_comembership_pairs": 393,
          "symmetric_pair_distance": 786,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 49,
          "record_system_count": 14,
          "translation_morphism_count": 44,
          "odd_holonomy_base_system_count": 2
        }
      ]
    },
    {
      "seed_index": 4986,
      "seed_signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
      "vertex_count": 22,
      "edge_count": 66,
      "diamond_count": 48,
      "distinct_opposite_generator_pair_count": 71,
      "target_role_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "target_partition_digest": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "profile_partition_count": "1309167244383322031981160642908108347392000",
      "profile_partition_count_digits": 43,
      "declared_indices": 64,
      "identity_count": 0,
      "evaluated_nonidentity_count": 64,
      "detected_H4_count": 29,
      "exact_H4_negative_count": 0,
      "unresolved_no_witness_count": 35,
      "minimum_lost_target_pairs": 333,
      "maximum_lost_target_pairs": 437,
      "minimum_broken_opposite_generators": 43,
      "maximum_broken_opposite_generators": 60,
      "runtime_seconds": 174.7154174999996,
      "rows": [
        {
          "null_index": 0,
          "identity_partition": false,
          "null_partition_digest": "df17140a3fb0a4a8588292361d1cd641b62b631dd83bff3dfabe59785743e0c1",
          "lost_target_comembership_pairs": 432,
          "gained_null_comembership_pairs": 432,
          "symmetric_pair_distance": 864,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 11,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 1,
          "identity_partition": false,
          "null_partition_digest": "50c98ede13a657ed0aca04ed19621dc0981ae33513b475e5e5c1b9f10c084693",
          "lost_target_comembership_pairs": 437,
          "gained_null_comembership_pairs": 437,
          "symmetric_pair_distance": 874,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 5,
          "translation_morphism_count": 13,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 2,
          "identity_partition": false,
          "null_partition_digest": "ed3ed7f5dd49e8b73f6fa020cdf3bb17d874a2fd89347c331a42b0c8bb2a2dc6",
          "lost_target_comembership_pairs": 376,
          "gained_null_comembership_pairs": 376,
          "symmetric_pair_distance": 752,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 46,
          "preserved_opposite_generator_pairs": 25,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 3,
          "identity_partition": false,
          "null_partition_digest": "e5fad0090b4f3fbd0d9acf07082c9943212472532b129dbd36edd1e189752596",
          "lost_target_comembership_pairs": 435,
          "gained_null_comembership_pairs": 435,
          "symmetric_pair_distance": 870,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 40,
          "record_system_count": 18,
          "translation_morphism_count": 25,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 4,
          "identity_partition": false,
          "null_partition_digest": "ac8a6ae13aa76b5727f9e7847991a44087b918fd7eac6c5ea105f4c6cb1bfa36",
          "lost_target_comembership_pairs": 419,
          "gained_null_comembership_pairs": 419,
          "symmetric_pair_distance": 838,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 4,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 5,
          "identity_partition": false,
          "null_partition_digest": "5de4960a47bb84a20639ed00457fb9da3b9f58e0f64301410bcc0a52be38d43b",
          "lost_target_comembership_pairs": 403,
          "gained_null_comembership_pairs": 403,
          "symmetric_pair_distance": 806,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 36,
          "record_system_count": 15,
          "translation_morphism_count": 35,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 6,
          "identity_partition": false,
          "null_partition_digest": "a436cde0f20da895b8736811e1d5ff55e5590d84d2747defd51c5b502826e830",
          "lost_target_comembership_pairs": 402,
          "gained_null_comembership_pairs": 402,
          "symmetric_pair_distance": 804,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 7,
          "identity_partition": false,
          "null_partition_digest": "96b3fc25811255ab88fe8a330a163c339e80ccd36f1222b25c95f6ff86dd17e0",
          "lost_target_comembership_pairs": 412,
          "gained_null_comembership_pairs": 412,
          "symmetric_pair_distance": 824,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 58,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 39,
          "record_system_count": 15,
          "translation_morphism_count": 33,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 8,
          "identity_partition": false,
          "null_partition_digest": "261f9167304008be62cf1f96e341d216d7f9194ddac9ebf29a8672f9498f4145",
          "lost_target_comembership_pairs": 406,
          "gained_null_comembership_pairs": 406,
          "symmetric_pair_distance": 812,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 6,
          "translation_morphism_count": 10,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 9,
          "identity_partition": false,
          "null_partition_digest": "bbd9651d3e431fc36dc424136ad097b482db0b3b60a420cf08aae065ffe1818f",
          "lost_target_comembership_pairs": 428,
          "gained_null_comembership_pairs": 428,
          "symmetric_pair_distance": 856,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 33,
          "record_system_count": 16,
          "translation_morphism_count": 32,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 10,
          "identity_partition": false,
          "null_partition_digest": "9b024688b33b168ba670cf5abc6273aa8a62838bf1b1b1b5ca59a11dafb4d9fa",
          "lost_target_comembership_pairs": 401,
          "gained_null_comembership_pairs": 401,
          "symmetric_pair_distance": 802,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 43,
          "preserved_opposite_generator_pairs": 28,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 11,
          "identity_partition": false,
          "null_partition_digest": "8a196207eb828f80128667e79b44b0c6e538ae8a83639f79de506234a63122d6",
          "lost_target_comembership_pairs": 410,
          "gained_null_comembership_pairs": 410,
          "symmetric_pair_distance": 820,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 20,
          "record_system_count": 10,
          "translation_morphism_count": 28,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 12,
          "identity_partition": false,
          "null_partition_digest": "25b7547e77f9c58428ad2048e7da64e35f16dd1b3d96af1da7384589ec5d1cbf",
          "lost_target_comembership_pairs": 397,
          "gained_null_comembership_pairs": 397,
          "symmetric_pair_distance": 794,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 13,
          "identity_partition": false,
          "null_partition_digest": "90c6bcad8872275ff4315fd0027481ec12d3f04bebb378fae44bc30d337a6c03",
          "lost_target_comembership_pairs": 396,
          "gained_null_comembership_pairs": 396,
          "symmetric_pair_distance": 792,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 14,
          "identity_partition": false,
          "null_partition_digest": "b6793c95e0630afe64d12cd810f5a346feb64ec40818db7eb5dd9da3b6c70627",
          "lost_target_comembership_pairs": 398,
          "gained_null_comembership_pairs": 398,
          "symmetric_pair_distance": 796,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 8,
          "translation_morphism_count": 19,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 15,
          "identity_partition": false,
          "null_partition_digest": "765eb16f91929f419aab130cba47b92b9055bc4853d3a57df694bcdc1cf90369",
          "lost_target_comembership_pairs": 425,
          "gained_null_comembership_pairs": 425,
          "symmetric_pair_distance": 850,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 6,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 16,
          "identity_partition": false,
          "null_partition_digest": "d306d9e07b24261be0d0294d341152eff07c9129ef497955259667d410672882",
          "lost_target_comembership_pairs": 379,
          "gained_null_comembership_pairs": 379,
          "symmetric_pair_distance": 758,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 7,
          "translation_morphism_count": 10,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 17,
          "identity_partition": false,
          "null_partition_digest": "bf91b6469974509b1fc98acb87259a8a608e7b04d50060a3e2893c31ab1220d1",
          "lost_target_comembership_pairs": 403,
          "gained_null_comembership_pairs": 403,
          "symmetric_pair_distance": 806,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 9,
          "translation_morphism_count": 28,
          "odd_holonomy_base_system_count": 6
        },
        {
          "null_index": 18,
          "identity_partition": false,
          "null_partition_digest": "65cb2045b20dac51201e4509db094513cfb550a2109458025173c057471ce297",
          "lost_target_comembership_pairs": 386,
          "gained_null_comembership_pairs": 386,
          "symmetric_pair_distance": 772,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 58,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 15,
          "record_system_count": 13,
          "translation_morphism_count": 31,
          "odd_holonomy_base_system_count": 5
        },
        {
          "null_index": 19,
          "identity_partition": false,
          "null_partition_digest": "61739007ffb30754cb600cee57622799997aa939e2353df81a10f0206b11c5cb",
          "lost_target_comembership_pairs": 381,
          "gained_null_comembership_pairs": 381,
          "symmetric_pair_distance": 762,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 134,
          "record_system_count": 37,
          "translation_morphism_count": 258,
          "odd_holonomy_base_system_count": 20
        },
        {
          "null_index": 20,
          "identity_partition": false,
          "null_partition_digest": "586958472b73bcbe445301658bc684606d1ed2f218255712e91830764c7e669d",
          "lost_target_comembership_pairs": 416,
          "gained_null_comembership_pairs": 416,
          "symmetric_pair_distance": 832,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 42,
          "record_system_count": 19,
          "translation_morphism_count": 21,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 21,
          "identity_partition": false,
          "null_partition_digest": "a4abcc341fc71b47f6339d0fd4cda37791ffedb030008f5af40bcf47f88c0c3a",
          "lost_target_comembership_pairs": 418,
          "gained_null_comembership_pairs": 418,
          "symmetric_pair_distance": 836,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 22,
          "identity_partition": false,
          "null_partition_digest": "95237d6b16453f7b54195fbcdc91c241fc9d0857e24680cbc5ea3543da1c01cc",
          "lost_target_comembership_pairs": 432,
          "gained_null_comembership_pairs": 432,
          "symmetric_pair_distance": 864,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 59,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 38,
          "record_system_count": 32,
          "translation_morphism_count": 175,
          "odd_holonomy_base_system_count": 21
        },
        {
          "null_index": 23,
          "identity_partition": false,
          "null_partition_digest": "f81d0bbfbc3bc080d4e601963a7cd37e111a45aeab78d6a623df358d60c6be9a",
          "lost_target_comembership_pairs": 408,
          "gained_null_comembership_pairs": 408,
          "symmetric_pair_distance": 816,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 24,
          "identity_partition": false,
          "null_partition_digest": "19cd7451eb15b79e1e5fa96450c662c277c836f9e6d555728e3776834b2814be",
          "lost_target_comembership_pairs": 417,
          "gained_null_comembership_pairs": 417,
          "symmetric_pair_distance": 834,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 39,
          "record_system_count": 21,
          "translation_morphism_count": 49,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 25,
          "identity_partition": false,
          "null_partition_digest": "d42f74df3779489d7e0fd091e4054334a91a97fa422b2ae916416de239495f0a",
          "lost_target_comembership_pairs": 397,
          "gained_null_comembership_pairs": 397,
          "symmetric_pair_distance": 794,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 57,
          "record_system_count": 24,
          "translation_morphism_count": 70,
          "odd_holonomy_base_system_count": 8
        },
        {
          "null_index": 26,
          "identity_partition": false,
          "null_partition_digest": "d5aab4c27d0b614da990e93ee321ac0f913a213de1f6132acc0b3142b60fa23b",
          "lost_target_comembership_pairs": 391,
          "gained_null_comembership_pairs": 391,
          "symmetric_pair_distance": 782,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 16,
          "translation_morphism_count": 51,
          "odd_holonomy_base_system_count": 5
        },
        {
          "null_index": 27,
          "identity_partition": false,
          "null_partition_digest": "4dcf091060413c2397014c3ca2b529b8842b37a0fb92080d6699a35370d0a1c9",
          "lost_target_comembership_pairs": 416,
          "gained_null_comembership_pairs": 416,
          "symmetric_pair_distance": 832,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 6,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 28,
          "identity_partition": false,
          "null_partition_digest": "9418201ad634d50b8744c5af302aeb7b253348279cab82561b5fa041e3a2a7f6",
          "lost_target_comembership_pairs": 417,
          "gained_null_comembership_pairs": 417,
          "symmetric_pair_distance": 834,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 18,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 29,
          "identity_partition": false,
          "null_partition_digest": "bf2be544e94ed0f9ea851489117f993ae85988745f15def25361e117549d118c",
          "lost_target_comembership_pairs": 415,
          "gained_null_comembership_pairs": 415,
          "symmetric_pair_distance": 830,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 30,
          "identity_partition": false,
          "null_partition_digest": "1c33fed5d811d5fb011fe1b37fd7c9d68d245770071d57bab4212c31eec026b9",
          "lost_target_comembership_pairs": 346,
          "gained_null_comembership_pairs": 346,
          "symmetric_pair_distance": 692,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 31,
          "identity_partition": false,
          "null_partition_digest": "45709b3ea0c816bdce1806472f976581b6c470064698ea99a877f8ec4c723032",
          "lost_target_comembership_pairs": 403,
          "gained_null_comembership_pairs": 403,
          "symmetric_pair_distance": 806,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 27,
          "record_system_count": 23,
          "translation_morphism_count": 47,
          "odd_holonomy_base_system_count": 7
        },
        {
          "null_index": 32,
          "identity_partition": false,
          "null_partition_digest": "de6ae36ea93ba3df8348dec7be7d4b35d6f4416799f4f0fb02824c70b7b82909",
          "lost_target_comembership_pairs": 398,
          "gained_null_comembership_pairs": 398,
          "symmetric_pair_distance": 796,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 33,
          "identity_partition": false,
          "null_partition_digest": "3eb227516e4ba20ad28e55fddfee3c61797a21da5464b818a1362b0308b77fbd",
          "lost_target_comembership_pairs": 400,
          "gained_null_comembership_pairs": 400,
          "symmetric_pair_distance": 800,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 23,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 34,
          "identity_partition": false,
          "null_partition_digest": "f6e79b4d3e5c9662ff88938c3f749c343c3a959894dcf872014f91060da00346",
          "lost_target_comembership_pairs": 412,
          "gained_null_comembership_pairs": 412,
          "symmetric_pair_distance": 824,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 57,
          "preserved_opposite_generator_pairs": 14,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 102,
          "record_system_count": 36,
          "translation_morphism_count": 171,
          "odd_holonomy_base_system_count": 17
        },
        {
          "null_index": 35,
          "identity_partition": false,
          "null_partition_digest": "ddc1b764345d786c3a51d181cdb49503f4d2d3c2f38a41cc1ff74f8383fc57c6",
          "lost_target_comembership_pairs": 361,
          "gained_null_comembership_pairs": 361,
          "symmetric_pair_distance": 722,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 46,
          "record_system_count": 12,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 36,
          "identity_partition": false,
          "null_partition_digest": "fde696c817716ddae8d6b87401b9657a848c30380a600bf4e5e7f89637295647",
          "lost_target_comembership_pairs": 347,
          "gained_null_comembership_pairs": 347,
          "symmetric_pair_distance": 694,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 9,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 37,
          "identity_partition": false,
          "null_partition_digest": "fd15346fac03fdea5ca3b1e09500f10b5ef034e09af61ef6ad774b1ff81cd02d",
          "lost_target_comembership_pairs": 415,
          "gained_null_comembership_pairs": 415,
          "symmetric_pair_distance": 830,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 38,
          "identity_partition": false,
          "null_partition_digest": "7b50aa1e191ecb487319e1d3b3f9cf4f9416ab0b87073f989f584af96f87ba60",
          "lost_target_comembership_pairs": 383,
          "gained_null_comembership_pairs": 383,
          "symmetric_pair_distance": 766,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 33,
          "record_system_count": 19,
          "translation_morphism_count": 106,
          "odd_holonomy_base_system_count": 7
        },
        {
          "null_index": 39,
          "identity_partition": false,
          "null_partition_digest": "3418344b650c3da75242b8e52b3838a3ab74b20d0ad8dfdfb3b781625d76682a",
          "lost_target_comembership_pairs": 410,
          "gained_null_comembership_pairs": 410,
          "symmetric_pair_distance": 820,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 55,
          "preserved_opposite_generator_pairs": 16,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 40,
          "identity_partition": false,
          "null_partition_digest": "b3d6da05081a7d137d914b2fcdbfac1cbdade648c9508704e578fa6d6990c2da",
          "lost_target_comembership_pairs": 380,
          "gained_null_comembership_pairs": 380,
          "symmetric_pair_distance": 760,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 22,
          "record_system_count": 10,
          "translation_morphism_count": 17,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 41,
          "identity_partition": false,
          "null_partition_digest": "5ccd08f42d9959eb1029a9b4d4fb9cdeaa220afec66d039d89c21b15e26ef4db",
          "lost_target_comembership_pairs": 395,
          "gained_null_comembership_pairs": 395,
          "symmetric_pair_distance": 790,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 46,
          "preserved_opposite_generator_pairs": 25,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 5,
          "record_system_count": 5,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 42,
          "identity_partition": false,
          "null_partition_digest": "420c9119f1b8ff6ce7ef4a4cbee63e8809e4129325c2561cd1d0d4d4b765cf39",
          "lost_target_comembership_pairs": 421,
          "gained_null_comembership_pairs": 421,
          "symmetric_pair_distance": 842,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 59,
          "preserved_opposite_generator_pairs": 12,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 37,
          "record_system_count": 17,
          "translation_morphism_count": 51,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 43,
          "identity_partition": false,
          "null_partition_digest": "766b5ce73cceba290f6e4510495027baa3afef9a6bac5f40aa67d6d88055b1bd",
          "lost_target_comembership_pairs": 386,
          "gained_null_comembership_pairs": 386,
          "symmetric_pair_distance": 772,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 49,
          "preserved_opposite_generator_pairs": 22,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 59,
          "record_system_count": 15,
          "translation_morphism_count": 51,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 44,
          "identity_partition": false,
          "null_partition_digest": "56e564d2f225df5b388846a9dbacecb2d302c7f51868c264f584517c944f744d",
          "lost_target_comembership_pairs": 347,
          "gained_null_comembership_pairs": 347,
          "symmetric_pair_distance": 694,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 7,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 45,
          "identity_partition": false,
          "null_partition_digest": "7204e18b01ef7a48badef6ad78234d67df4237f4d303b39ed4b07fb50c9f261b",
          "lost_target_comembership_pairs": 434,
          "gained_null_comembership_pairs": 434,
          "symmetric_pair_distance": 868,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 53,
          "record_system_count": 22,
          "translation_morphism_count": 78,
          "odd_holonomy_base_system_count": 3
        },
        {
          "null_index": 46,
          "identity_partition": false,
          "null_partition_digest": "17b812a80350ea5a3dc5b648fada02a49467f785ad75016ceac1253cf890b0d6",
          "lost_target_comembership_pairs": 400,
          "gained_null_comembership_pairs": 400,
          "symmetric_pair_distance": 800,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              1,
              2
            ],
            [
              4,
              5
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 6,
          "record_system_count": 4,
          "translation_morphism_count": 5,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 47,
          "identity_partition": false,
          "null_partition_digest": "c42b45742647615933c478c56e67cb34b08f29342ebe7bc24e4a3f89848ae662",
          "lost_target_comembership_pairs": 422,
          "gained_null_comembership_pairs": 422,
          "symmetric_pair_distance": 844,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 60,
          "record_system_count": 29,
          "translation_morphism_count": 59,
          "odd_holonomy_base_system_count": 6
        },
        {
          "null_index": 48,
          "identity_partition": false,
          "null_partition_digest": "45a5e5c70bc7cc1db00b30f517f15662d41935b36bc966ec1c4025b01616cacf",
          "lost_target_comembership_pairs": 427,
          "gained_null_comembership_pairs": 427,
          "symmetric_pair_distance": 854,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 56,
          "preserved_opposite_generator_pairs": 15,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 9,
          "translation_morphism_count": 19,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 49,
          "identity_partition": false,
          "null_partition_digest": "65df74e3fb2fef8001382d506369f1456e377d41d84a376290fdd904febbf5a0",
          "lost_target_comembership_pairs": 398,
          "gained_null_comembership_pairs": 398,
          "symmetric_pair_distance": 796,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 60,
          "preserved_opposite_generator_pairs": 11,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 8,
          "translation_morphism_count": 17,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 50,
          "identity_partition": false,
          "null_partition_digest": "eb1858deac7cd709774ccca14b4661e64d9ec0da27461eaa9f23f9ca65195be6",
          "lost_target_comembership_pairs": 386,
          "gained_null_comembership_pairs": 386,
          "symmetric_pair_distance": 772,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 70,
          "record_system_count": 15,
          "translation_morphism_count": 54,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 51,
          "identity_partition": false,
          "null_partition_digest": "ab3d063179476a260576c75469a219862ee2bbffe089a53311190d50995eb9ad",
          "lost_target_comembership_pairs": 392,
          "gained_null_comembership_pairs": 392,
          "symmetric_pair_distance": 784,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 50,
          "preserved_opposite_generator_pairs": 21,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 15,
          "record_system_count": 6,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 52,
          "identity_partition": false,
          "null_partition_digest": "5ca4d0c940b5e7b55f29a6abe08aec104c8e292b614be83558f867eecb5bb82a",
          "lost_target_comembership_pairs": 408,
          "gained_null_comembership_pairs": 408,
          "symmetric_pair_distance": 816,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 14,
          "record_system_count": 12,
          "translation_morphism_count": 11,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 53,
          "identity_partition": false,
          "null_partition_digest": "147aa95c5836bf825f0e4ef1195bf5706e938d5aab294c934254ae7995c7e279",
          "lost_target_comembership_pairs": 401,
          "gained_null_comembership_pairs": 401,
          "symmetric_pair_distance": 802,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 54,
          "preserved_opposite_generator_pairs": 17,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 3,
          "record_system_count": 2,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 54,
          "identity_partition": false,
          "null_partition_digest": "334f2c83c678f08c6c63852938a76b1fe29aa7395e5d31a8adecc80434761474",
          "lost_target_comembership_pairs": 407,
          "gained_null_comembership_pairs": 407,
          "symmetric_pair_distance": 814,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 13,
          "record_system_count": 10,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 55,
          "identity_partition": false,
          "null_partition_digest": "204148c0c5bf7bf24362d400dffbb0d6c794ce686250efaeb051a3462be26b9e",
          "lost_target_comembership_pairs": 381,
          "gained_null_comembership_pairs": 381,
          "symmetric_pair_distance": 762,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 2,
          "record_system_count": 1,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 56,
          "identity_partition": false,
          "null_partition_digest": "f685de1dbb3ed07d0d7407bb4e4f85bfb7e21ca9d7b09c804bcd9692ff677525",
          "lost_target_comembership_pairs": 425,
          "gained_null_comembership_pairs": 425,
          "symmetric_pair_distance": 850,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 21,
          "record_system_count": 12,
          "translation_morphism_count": 29,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 57,
          "identity_partition": false,
          "null_partition_digest": "de224716052f9c44582a8541fd5df6086ec725b5737b44b26e131320109b706a",
          "lost_target_comembership_pairs": 360,
          "gained_null_comembership_pairs": 360,
          "symmetric_pair_distance": 720,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 52,
          "preserved_opposite_generator_pairs": 19,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 7,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 58,
          "identity_partition": false,
          "null_partition_digest": "483962cbe360317c04e0b9c0f3a3f43740225f11d09aa51bf0b8ab3caa154dfe",
          "lost_target_comembership_pairs": 422,
          "gained_null_comembership_pairs": 422,
          "symmetric_pair_distance": 844,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              13
            ],
            [
              3,
              20
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 35,
          "record_system_count": 26,
          "translation_morphism_count": 53,
          "odd_holonomy_base_system_count": 2
        },
        {
          "null_index": 59,
          "identity_partition": false,
          "null_partition_digest": "376dc580352fb337572d1c9a963d2fbd098a9ab2bda1e9b987462ad445584c00",
          "lost_target_comembership_pairs": 333,
          "gained_null_comembership_pairs": 333,
          "symmetric_pair_distance": 666,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 51,
          "preserved_opposite_generator_pairs": 20,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 6,
          "translation_morphism_count": 2,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 60,
          "identity_partition": false,
          "null_partition_digest": "7ef0b35074b6961806641cb466f3ed57e65c85a690df24573207c9a8275c923b",
          "lost_target_comembership_pairs": 413,
          "gained_null_comembership_pairs": 413,
          "symmetric_pair_distance": 826,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 48,
          "preserved_opposite_generator_pairs": 23,
          "first_broken_opposite_pair": [
            [
              1,
              0
            ],
            [
              4,
              3
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 26,
          "record_system_count": 9,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 61,
          "identity_partition": false,
          "null_partition_digest": "2622a5c96f3a90b7d593150a643c75fa8f113227a7266d5b7dd20bd7b1d60f4f",
          "lost_target_comembership_pairs": 423,
          "gained_null_comembership_pairs": 423,
          "symmetric_pair_distance": 846,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 8,
          "record_system_count": 4,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 62,
          "identity_partition": false,
          "null_partition_digest": "fc5cfdf6dee815250d02bf4a8baacb5d7ec6d49b545301ca39857221554d362a",
          "lost_target_comembership_pairs": 402,
          "gained_null_comembership_pairs": 402,
          "symmetric_pair_distance": 804,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 53,
          "preserved_opposite_generator_pairs": 18,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": false,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 0,
          "record_system_count": 0,
          "translation_morphism_count": 0,
          "odd_holonomy_base_system_count": 0
        },
        {
          "null_index": 63,
          "identity_partition": false,
          "null_partition_digest": "4e9b302090f26af5fd79f6f3c37a79b489a1f92efe92f3fb26028b4afb3d4d7d",
          "lost_target_comembership_pairs": 384,
          "gained_null_comembership_pairs": 384,
          "symmetric_pair_distance": 768,
          "opposite_generator_pair_count": 71,
          "broken_opposite_generator_pairs": 58,
          "preserved_opposite_generator_pairs": 13,
          "first_broken_opposite_pair": [
            [
              0,
              1
            ],
            [
              3,
              4
            ]
          ],
          "detected_H4_within_bound": true,
          "semigroup_complete": false,
          "semigroup_element_count": 1000,
          "write_preserve_use_certificate_count": 12,
          "record_system_count": 7,
          "translation_morphism_count": 23,
          "odd_holonomy_base_system_count": 3
        }
      ]
    }
  ]
}


==> anc/reproducibility/hash_family/check_hash_family.py <==
#!/usr/bin/env python3
"""Fail-closed consistency checker for the declared 64-index control family."""

from __future__ import annotations

import argparse
import json
import re
from pathlib import Path


EXPECTED = {
    226: (7, 1, 56),
    3388: (19, 0, 45),
    4390: (23, 0, 41),
    4986: (29, 0, 35),
}
EXPECTED_TOTALS = (256, 78, 1, 177)
SHA256 = re.compile(r"[0-9a-f]{64}")


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("family", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    payload = json.loads(args.family.read_text(encoding="utf-8"))
    failures: list[str] = []

    def require(condition: bool, message: str) -> None:
        if not condition:
            failures.append(message)

    require(
        payload.get("calculation") == "R01 full declared 64-index hash-family census",
        "unexpected calculation identifier",
    )
    require(int(payload.get("semigroup_element_cap", -1)) == 1000, "wrong element cap")
    require(int(payload.get("relation_word_length_cap", -1)) == 10, "wrong word cap")

    seeds = payload.get("seeds", [])
    seed_ids = tuple(int(seed["seed_index"]) for seed in seeds)
    require(seed_ids == tuple(EXPECTED), f"unexpected seed inventory: {seed_ids}")

    reports = []
    total_rows = total_positive = total_negative = total_unresolved = 0
    for seed in seeds:
        seed_index = int(seed["seed_index"])
        rows = seed.get("rows", [])
        indices = [int(row["null_index"]) for row in rows]
        digests = [str(row["null_partition_digest"]) for row in rows]
        target_digest = str(seed["target_partition_digest"])

        require(int(seed.get("declared_indices", -1)) == 64, f"seed {seed_index}: declared index count")
        require(len(rows) == 64, f"seed {seed_index}: row count")
        require(indices == list(range(64)), f"seed {seed_index}: indices are not exactly 0..63")
        require(len(set(digests)) == 64, f"seed {seed_index}: duplicate control partition")
        require(all(SHA256.fullmatch(value) for value in digests), f"seed {seed_index}: malformed digest")
        require(all(not bool(row["identity_partition"]) for row in rows), f"seed {seed_index}: identity control")
        require(all(value != target_digest for value in digests), f"seed {seed_index}: target repeated")

        for row in rows:
            lost = int(row["lost_target_comembership_pairs"])
            gained = int(row["gained_null_comembership_pairs"])
            distance = int(row["symmetric_pair_distance"])
            broken = int(row["broken_opposite_generator_pairs"])
            preserved = int(row["preserved_opposite_generator_pairs"])
            opposite = int(row["opposite_generator_pair_count"])
            require(lost == gained, f"seed {seed_index}, index {row['null_index']}: unbalanced pair changes")
            require(distance == lost + gained, f"seed {seed_index}, index {row['null_index']}: bad distance")
            require(broken + preserved == opposite, f"seed {seed_index}, index {row['null_index']}: bad opposite-pair count")
            if bool(row["detected_H4_within_bound"]):
                require(
                    int(row["write_preserve_use_certificate_count"]) > 0
                    and int(row["record_system_count"]) > 0
                    and int(row["translation_morphism_count"]) > 0
                    and int(row["odd_holonomy_base_system_count"]) > 0,
                    f"seed {seed_index}, index {row['null_index']}: incomplete positive summary",
                )

        positive = sum(bool(row["detected_H4_within_bound"]) for row in rows)
        negative = sum(
            not bool(row["detected_H4_within_bound"])
            and bool(row["semigroup_complete"])
            for row in rows
        )
        unresolved = sum(
            not bool(row["detected_H4_within_bound"])
            and not bool(row["semigroup_complete"])
            for row in rows
        )
        for row in rows:
            if not bool(row["detected_H4_within_bound"]) and bool(row["semigroup_complete"]):
                require(
                    int(row["write_preserve_use_certificate_count"]) == 0,
                    f"seed {seed_index}, index {row['null_index']}: completed negative has a WPU certificate",
                )

        expected = EXPECTED.get(seed_index)
        require(expected is not None, f"unexpected seed {seed_index}")
        if expected is not None:
            require((positive, negative, unresolved) == expected, f"seed {seed_index}: wrong 64-index census")
        require(int(seed["identity_count"]) == 0, f"seed {seed_index}: wrong identity aggregate")
        require(int(seed["evaluated_nonidentity_count"]) == 64, f"seed {seed_index}: wrong evaluated aggregate")
        require(int(seed["detected_H4_count"]) == positive, f"seed {seed_index}: wrong positive aggregate")
        require(int(seed["exact_H4_negative_count"]) == negative, f"seed {seed_index}: wrong negative aggregate")
        require(int(seed["unresolved_no_witness_count"]) == unresolved, f"seed {seed_index}: wrong unresolved aggregate")

        lost_values = [int(row["lost_target_comembership_pairs"]) for row in rows]
        broken_values = [int(row["broken_opposite_generator_pairs"]) for row in rows]
        require(int(seed["minimum_lost_target_pairs"]) == min(lost_values), f"seed {seed_index}: wrong minimum lost pairs")
        require(int(seed["maximum_lost_target_pairs"]) == max(lost_values), f"seed {seed_index}: wrong maximum lost pairs")
        require(int(seed["minimum_broken_opposite_generators"]) == min(broken_values), f"seed {seed_index}: wrong minimum broken pairs")
        require(int(seed["maximum_broken_opposite_generators"]) == max(broken_values), f"seed {seed_index}: wrong maximum broken pairs")

        reports.append(
            {
                "seed_index": seed_index,
                "row_count": len(rows),
                "unique_nonidentity_partition_count": len(set(digests)),
                "bounded_positive_count": positive,
                "exact_negative_count": negative,
                "unresolved_count": unresolved,
            }
        )
        total_rows += len(rows)
        total_positive += positive
        total_negative += negative
        total_unresolved += unresolved

    totals = (total_rows, total_positive, total_negative, total_unresolved)
    require(totals == EXPECTED_TOTALS, f"wrong global census totals: {totals}")

    result = {
        "status": "PASS" if not failures else "FAIL",
        "checker": "declared-64-index-family-consistency-v1",
        "reports": reports,
        "totals": {
            "nonidentity_control_count": total_rows,
            "bounded_positive_count": total_positive,
            "exact_negative_count": total_negative,
            "unresolved_count": total_unresolved,
        },
        "failures": failures,
        "scope": (
            "Checks the complete stored family, distinctness and all reported aggregates. "
            "Portable word-level certificates separately establish the selected exact witnesses."
        ),
    }
    text = json.dumps(result, ensure_ascii=False, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text, encoding="utf-8")
    print(text, end="")
    return 0 if result["status"] == "PASS" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/headline_h4/CERTIFICATE_H4_CASES.json <==
{
  "description": "Four explicit local-swap certificate-H4 positives and one complete-semigroup exact negative.",
  "negative_cases": [
    {
      "case_type": "exact_negative_complete_semigroup_no_wpu",
      "complete_semigroup": [
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0011",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0011",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16
          ],
          "word": [
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161
          ],
          "word": [
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256
          ],
          "word": [
            "tau_0019",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048
          ],
          "word": [
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096
          ],
          "word": [
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097
          ],
          "word": [
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384
          ],
          "word": [
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144
          ],
          "word": [
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913
          ],
          "word": [
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085
          ],
          "word": [
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539
          ],
          "word": [
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711
          ],
          "word": [
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288
          ],
          "word": [
            "tau_0019",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289
          ],
          "word": [
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0011",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0011",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0019",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0017",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0001",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0001",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0013"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0017",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0013",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0
          ],
          "word": [
            "tau_0016"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0
          ],
          "word": [
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0017",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0013",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0017",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0016",
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0010",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0010",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0
          ],
          "word": [
            "tau_0015",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0014",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0011",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0011",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0011",
            "tau_0001",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0012",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0011",
            "tau_0001",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0013",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0011",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0011",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            16,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0011",
            "tau_0001",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            64,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            161,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            256,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            512,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0011",
            "tau_0001",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            1024,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            2048,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            2049,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            4097,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            8192,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            16384,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            65536,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            196608,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            262144,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            299539,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            524289,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            4096,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            294913,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            0,
            16,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            0,
            64,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            0,
            161,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            0,
            256,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            0,
            512,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            0,
            1024,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            0,
            2048,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            0,
            2049,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            0,
            4097,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            4627,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            299711,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0016"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            0,
            8192,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            0,
            16384,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            0,
            65536,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0005",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            65536,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            0,
            196608,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            0,
            262144,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            299711,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            0,
            299539,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524289,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0010",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0
          ],
          "word": [
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0
          ],
          "word": [
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0019",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0020"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0019",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0007",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0006",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            1,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0003",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0003",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0005",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0
          ],
          "word": [
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            1,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            1,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            2,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            2,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            13,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            13,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            16,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            16,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0005",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            64,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            64,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            161,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            161,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            256,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            256,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            512,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            512,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            1024,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            2048,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            2049,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            4096,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4097,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4626,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            4627,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0016"
          ]
        },
        {
          "rows": [
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            8192,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            16384,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            65536,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0005",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            131072,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            196608,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            262144,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            294913,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            295085,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299539,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            299711,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            524288,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            0,
            524289,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            1,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0000"
          ]
        },
        {
          "rows": [
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009"
          ]
        },
        {
          "rows": [
            1,
            0,
            0,
            1,
            0,
            0,
            1,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            1,
            0,
            0,
            1,
            0,
            1,
            1,
            1,
            0,
            0,
            0,
            0,
            1,
            0,
            1,
            1,
            0,
            0,
            1,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            1,
            1,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            0,
            0,
            1,
            0,
            0,
            1,
            1,
            0,
            1,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            1,
            1,
            0,
            1,
            1,
            1,
            1,
            1,
            1,
            0,
            0,
            0,
            1,
            0,
            1,
            1,
            1,
            0,
            1,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "rows": [
            1,
            524288,
            0,
            1,
            524288,
            0,
            1,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            2,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0011",
            "tau_0001"
          ]
        },
        {
          "rows": [
            2,
            0,
            0,
            0,
            0,
            2,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            2,
            0,
            0,
            2,
            0,
            0,
            2,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            2,
            0,
            0,
            2,
            0,
            2,
            2,
            2,
            0,
            0,
            0,
            0,
            2,
            0,
            2,
            2,
            0,
            0,
            2,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            2,
            2,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            0,
            0,
            2,
            0,
            0,
            2,
            2,
            0,
            2,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            2,
            2,
            0,
            2,
            2,
            2,
            2,
            2,
            2,
            0,
            0,
            0,
            2,
            0,
            2,
            2,
            2,
            0,
            2,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005"
          ]
        },
        {
          "rows": [
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            13,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0011",
            "tau_0001",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            0,
            0,
            0,
            0,
            13,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            0,
            0,
            13,
            0,
            0,
            13,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            0,
            0,
            13,
            0,
            13,
            13,
            13,
            0,
            0,
            0,
            0,
            13,
            0,
            13,
            13,
            0,
            0,
            13,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            13,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            0,
            0,
            13,
            0,
            0,
            13,
            13,
            0,
            13,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            13,
            13,
            0,
            13,
            13,
            13,
            13,
            13,
            13,
            0,
            0,
            0,
            13,
            0,
            13,
            13,
            13,
            0,
            13,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0000"
          ]
        },
        {
          "rows": [
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            16,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            16,
            0,
            0,
            0,
            0,
            16,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            16,
            0,
            0,
            16,
            0,
            0,
            16,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            16,
            0,
            0,
            16,
            0,
            16,
            16,
            16,
            0,
            0,
            0,
            0,
            16,
            0,
            16,
            16,
            0,
            0,
            16,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            16,
            16,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            0,
            0,
            16,
            0,
            0,
            16,
            16,
            0,
            16,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            16,
            16,
            0,
            16,
            16,
            16,
            16,
            16,
            16,
            0,
            0,
            0,
            16,
            0,
            16,
            16,
            16,
            0,
            16,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019"
          ]
        },
        {
          "rows": [
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            64,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0011",
            "tau_0001",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            0,
            0,
            0,
            0,
            64,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            0,
            0,
            64,
            0,
            0,
            64,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            0,
            0,
            64,
            0,
            64,
            64,
            64,
            0,
            0,
            0,
            0,
            64,
            0,
            64,
            64,
            0,
            0,
            64,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            64,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            0,
            0,
            64,
            0,
            0,
            64,
            64,
            0,
            64,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            64,
            64,
            0,
            64,
            64,
            64,
            64,
            64,
            64,
            0,
            0,
            0,
            64,
            0,
            64,
            64,
            64,
            0,
            64,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0001"
          ]
        },
        {
          "rows": [
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            161,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            0,
            0,
            0,
            0,
            161,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            0,
            0,
            161,
            0,
            0,
            161,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            0,
            0,
            161,
            0,
            161,
            161,
            161,
            0,
            0,
            0,
            0,
            161,
            0,
            161,
            161,
            0,
            0,
            161,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            161,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            0,
            0,
            161,
            0,
            0,
            161,
            161,
            0,
            161,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            161,
            161,
            0,
            161,
            161,
            161,
            161,
            161,
            161,
            0,
            0,
            0,
            161,
            0,
            161,
            161,
            161,
            0,
            161,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0000"
          ]
        },
        {
          "rows": [
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            256,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0012",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            0,
            0,
            0,
            0,
            256,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            0,
            0,
            256,
            0,
            0,
            256,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            0,
            0,
            256,
            0,
            256,
            256,
            256,
            0,
            0,
            0,
            0,
            256,
            0,
            256,
            256,
            0,
            0,
            256,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            256,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            0,
            0,
            256,
            0,
            0,
            256,
            256,
            0,
            256,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            256,
            256,
            0,
            256,
            256,
            256,
            256,
            256,
            256,
            0,
            0,
            0,
            256,
            0,
            256,
            256,
            256,
            0,
            256,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0007"
          ]
        },
        {
          "rows": [
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            512,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            0,
            0,
            0,
            0,
            512,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            0,
            0,
            512,
            0,
            0,
            512,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            0,
            0,
            512,
            0,
            512,
            512,
            512,
            0,
            0,
            0,
            0,
            512,
            0,
            512,
            512,
            0,
            0,
            512,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            512,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            0,
            0,
            512,
            0,
            0,
            512,
            512,
            0,
            512,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            512,
            512,
            0,
            512,
            512,
            512,
            512,
            512,
            512,
            0,
            0,
            0,
            512,
            0,
            512,
            512,
            512,
            0,
            512,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0014"
          ]
        },
        {
          "rows": [
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0011",
            "tau_0001",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            0,
            0,
            0,
            0,
            1024,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            0,
            0,
            1024,
            0,
            0,
            1024,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            0,
            0,
            1024,
            0,
            1024,
            1024,
            1024,
            0,
            0,
            0,
            0,
            1024,
            0,
            1024,
            1024,
            0,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            1024,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            0,
            0,
            1024,
            0,
            0,
            1024,
            1024,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            1024,
            1024,
            0,
            1024,
            1024,
            1024,
            1024,
            1024,
            1024,
            0,
            0,
            0,
            1024,
            0,
            1024,
            1024,
            1024,
            0,
            1024,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        {
          "rows": [
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            0,
            0,
            0,
            0,
            2048,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            0,
            0,
            2048,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0012",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            0,
            0,
            2048,
            0,
            2048,
            2048,
            2048,
            0,
            0,
            0,
            0,
            2048,
            0,
            2048,
            2048,
            0,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            2048,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            2048,
            0,
            0,
            2048,
            2048,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2048,
            2048,
            0,
            2048,
            2048,
            2048,
            2048,
            2048,
            2048,
            0,
            0,
            0,
            2048,
            0,
            2048,
            2048,
            2048,
            0,
            2048,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            0,
            0,
            2048,
            0,
            2048,
            0,
            0,
            0,
            0,
            0,
            0,
            2048,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            0,
            0,
            2049,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            2049,
            0,
            0,
            2049,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            0,
            0,
            2049,
            0,
            2049,
            2049,
            2049,
            0,
            0,
            0,
            0,
            2049,
            0,
            2049,
            2049,
            0,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            2049,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            0,
            0,
            2049,
            0,
            0,
            2049,
            2049,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            2049,
            2049,
            0,
            2049,
            2049,
            2049,
            2049,
            2049,
            2049,
            0,
            0,
            0,
            2049,
            0,
            2049,
            2049,
            2049,
            0,
            2049,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008"
          ]
        },
        {
          "rows": [
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            4096,
            0,
            0,
            0,
            0,
            4096,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0020",
            "tau_0010"
          ]
        },
        {
          "rows": [
            4096,
            0,
            0,
            4096,
            0,
            0,
            4096,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012"
          ]
        },
        {
          "rows": [
            4096,
            0,
            0,
            4096,
            0,
            4096,
            4096,
            4096,
            0,
            0,
            0,
            0,
            4096,
            0,
            4096,
            4096,
            0,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            4096,
            4096,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            0,
            0,
            4096,
            0,
            0,
            4096,
            4096,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            4096,
            4096,
            0,
            4096,
            4096,
            4096,
            4096,
            4096,
            4096,
            0,
            0,
            0,
            4096,
            0,
            4096,
            4096,
            4096,
            0,
            4096,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004"
          ]
        },
        {
          "rows": [
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            0,
            0,
            0,
            0,
            4097,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            0,
            0,
            4097,
            0,
            0,
            4097,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            0,
            0,
            4097,
            0,
            4097,
            4097,
            4097,
            0,
            0,
            0,
            0,
            4097,
            0,
            4097,
            4097,
            0,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            4097,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            0,
            0,
            4097,
            0,
            0,
            4097,
            4097,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4097,
            4097,
            0,
            4097,
            4097,
            4097,
            4097,
            4097,
            4097,
            0,
            0,
            0,
            4097,
            0,
            4097,
            4097,
            4097,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            0,
            0,
            4626,
            0,
            0,
            4626,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            0,
            0,
            4626,
            0,
            4626,
            4626,
            4626,
            0,
            0,
            0,
            0,
            4626,
            0,
            4626,
            4626,
            0,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            13,
            0,
            2,
            161,
            16,
            2,
            16,
            1,
            0,
            0,
            0,
            294913,
            0,
            16,
            4096,
            1,
            0,
            4097,
            0
          ],
          "word": [
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            4626,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            0,
            0,
            4626,
            0,
            0,
            4626,
            4626,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4626,
            4626,
            0,
            4626,
            4626,
            4626,
            4626,
            4626,
            4626,
            0,
            0,
            0,
            4626,
            0,
            4626,
            4626,
            4626,
            0,
            4626,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            0,
            0,
            4627,
            0,
            0,
            4627,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            0,
            0,
            4627,
            0,
            4627,
            4627,
            4627,
            0,
            0,
            0,
            0,
            4627,
            0,
            4627,
            4627,
            0,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            4627,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            0,
            0,
            4627,
            0,
            0,
            4627,
            4627,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            4627,
            0,
            4627,
            4627,
            4627,
            4627,
            4627,
            4627,
            0,
            0,
            0,
            4627,
            0,
            4627,
            4627,
            4627,
            0,
            4627,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            4627,
            295085,
            0,
            4626,
            295085,
            4626,
            4626,
            4626,
            295085,
            0,
            0,
            0,
            299711,
            0,
            4626,
            4627,
            295085,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            8192,
            0,
            0,
            0,
            0,
            8192,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            8192,
            0,
            0,
            8192,
            0,
            0,
            8192,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0016"
          ]
        },
        {
          "rows": [
            8192,
            0,
            0,
            8192,
            0,
            8192,
            8192,
            8192,
            0,
            0,
            0,
            0,
            8192,
            0,
            8192,
            8192,
            0,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            8192,
            8192,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            0,
            0,
            8192,
            0,
            0,
            8192,
            8192,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            8192,
            8192,
            0,
            8192,
            8192,
            8192,
            8192,
            8192,
            8192,
            0,
            0,
            0,
            8192,
            0,
            8192,
            8192,
            8192,
            0,
            8192,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ]
        },
        {
          "rows": [
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            16384,
            0,
            0,
            0,
            0,
            16384,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0020"
          ]
        },
        {
          "rows": [
            16384,
            0,
            0,
            16384,
            0,
            0,
            16384,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0012"
          ]
        },
        {
          "rows": [
            16384,
            0,
            0,
            16384,
            0,
            16384,
            16384,
            16384,
            0,
            0,
            0,
            0,
            16384,
            0,
            16384,
            16384,
            0,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            16384,
            16384,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            0,
            0,
            16384,
            0,
            0,
            16384,
            16384,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            16384,
            16384,
            0,
            16384,
            16384,
            16384,
            16384,
            16384,
            16384,
            0,
            0,
            0,
            16384,
            0,
            16384,
            16384,
            16384,
            0,
            16384,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0012"
          ]
        },
        {
          "rows": [
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0003"
          ]
        },
        {
          "rows": [
            65536,
            0,
            0,
            0,
            0,
            65536,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0003"
          ]
        },
        {
          "rows": [
            65536,
            0,
            0,
            65536,
            0,
            0,
            65536,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            65536,
            0,
            0,
            65536,
            0,
            65536,
            65536,
            65536,
            0,
            0,
            0,
            0,
            65536,
            0,
            65536,
            65536,
            0,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            65536,
            65536,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            0,
            0,
            65536,
            0,
            0,
            65536,
            65536,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            65536,
            65536,
            0,
            65536,
            65536,
            65536,
            65536,
            65536,
            65536,
            0,
            0,
            0,
            65536,
            0,
            65536,
            65536,
            65536,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0017"
          ]
        },
        {
          "rows": [
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            131072,
            0,
            0,
            0,
            0,
            131072,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            131072,
            0,
            0,
            131072,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0005",
            "tau_0003"
          ]
        },
        {
          "rows": [
            131072,
            0,
            0,
            131072,
            0,
            131072,
            131072,
            131072,
            0,
            0,
            0,
            0,
            131072,
            0,
            131072,
            131072,
            0,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            131072,
            131072,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            0,
            0,
            131072,
            0,
            0,
            131072,
            131072,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            131072,
            131072,
            0,
            131072,
            131072,
            131072,
            131072,
            131072,
            131072,
            0,
            0,
            0,
            131072,
            0,
            131072,
            131072,
            131072,
            0,
            131072,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0015"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            0,
            0,
            196608,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            131072,
            0,
            0,
            131072,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            65536,
            0,
            0,
            65536,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            196608,
            0,
            0,
            196608,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            0,
            0,
            196608,
            0,
            196608,
            196608,
            196608,
            0,
            0,
            0,
            0,
            196608,
            0,
            196608,
            196608,
            0,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            196608,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            0,
            0,
            196608,
            0,
            0,
            196608,
            196608,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            196608,
            196608,
            0,
            196608,
            196608,
            196608,
            196608,
            196608,
            196608,
            0,
            0,
            0,
            196608,
            0,
            196608,
            196608,
            196608,
            0,
            196608,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003"
          ]
        },
        {
          "rows": [
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0018",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            0,
            0,
            0,
            0,
            262144,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            0,
            0,
            262144,
            0,
            0,
            262144,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            0,
            0,
            262144,
            0,
            262144,
            262144,
            262144,
            0,
            0,
            0,
            0,
            262144,
            0,
            262144,
            262144,
            0,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            262144,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            0,
            0,
            262144,
            0,
            0,
            262144,
            262144,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            262144,
            262144,
            0,
            262144,
            262144,
            262144,
            262144,
            262144,
            262144,
            0,
            0,
            0,
            262144,
            0,
            262144,
            262144,
            262144,
            0,
            262144,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021"
          ]
        },
        {
          "rows": [
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            0,
            0,
            0,
            0,
            294913,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0020",
            "tau_0010",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            0,
            0,
            294913,
            0,
            0,
            294913,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            0,
            0,
            294913,
            0,
            294913,
            294913,
            294913,
            0,
            0,
            0,
            0,
            294913,
            0,
            294913,
            294913,
            0,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            294913,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            0,
            0,
            294913,
            0,
            0,
            294913,
            294913,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            294913,
            294913,
            0,
            294913,
            294913,
            294913,
            294913,
            294913,
            294913,
            0,
            0,
            0,
            294913,
            0,
            294913,
            294913,
            294913,
            0,
            294913,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0009",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            0,
            0,
            295085,
            0,
            0,
            295085,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            0,
            0,
            295085,
            0,
            295085,
            295085,
            295085,
            0,
            0,
            0,
            0,
            295085,
            0,
            295085,
            295085,
            0,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            4626,
            0,
            13,
            4626,
            161,
            13,
            161,
            4626,
            0,
            0,
            0,
            4627,
            0,
            161,
            294913,
            4626,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            295085,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            0,
            0,
            295085,
            0,
            0,
            295085,
            295085,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            295085,
            295085,
            0,
            295085,
            295085,
            295085,
            295085,
            295085,
            295085,
            0,
            0,
            0,
            295085,
            0,
            295085,
            295085,
            295085,
            0,
            295085,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0018",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            0,
            0,
            0,
            0,
            299539,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            0,
            0,
            299539,
            0,
            0,
            299539,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            0,
            0,
            299539,
            0,
            299539,
            299539,
            299539,
            0,
            0,
            0,
            0,
            299539,
            0,
            299539,
            299539,
            0,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            299539,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            0,
            0,
            299539,
            0,
            0,
            299539,
            299539,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299539,
            299539,
            0,
            299539,
            299539,
            299539,
            299539,
            299539,
            299539,
            0,
            0,
            0,
            299539,
            0,
            299539,
            299539,
            299539,
            0,
            299539,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            0,
            0,
            299711,
            0,
            0,
            299711,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            0,
            0,
            299711,
            0,
            299711,
            299711,
            299711,
            0,
            0,
            0,
            0,
            299711,
            0,
            299711,
            299711,
            0,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            4627,
            0,
            295085,
            4627,
            295085,
            295085,
            295085,
            4627,
            0,
            0,
            0,
            299711,
            0,
            295085,
            299711,
            4627,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            299711,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            0,
            0,
            299711,
            0,
            0,
            299711,
            299711,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            299711,
            0,
            4627,
            299711,
            4627,
            4627,
            4627,
            299711,
            0,
            0,
            0,
            299711,
            0,
            4627,
            299711,
            299711,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            299711,
            299711,
            0,
            299711,
            299711,
            299711,
            299711,
            299711,
            299711,
            0,
            0,
            0,
            299711,
            0,
            299711,
            299711,
            299711,
            0,
            299711,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000"
          ]
        },
        {
          "rows": [
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0019",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524288,
            0,
            0,
            524288,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0004",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524288,
            0,
            0,
            524288,
            0,
            524288,
            524288,
            524288,
            0,
            0,
            0,
            0,
            524288,
            0,
            524288,
            524288,
            0,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            524288,
            1,
            0,
            0,
            0,
            524288,
            0,
            524288,
            0,
            0,
            0,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524288,
            1,
            0,
            524288,
            1,
            524288,
            524288,
            524288,
            1,
            0,
            0,
            0,
            524289,
            0,
            524288,
            524288,
            1,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524288,
            524288,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            0,
            524288,
            0,
            0,
            524288,
            524288,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            524288,
            524288,
            0,
            524288,
            524288,
            524288,
            524288,
            524288,
            524288,
            0,
            0,
            0,
            524288,
            0,
            524288,
            524288,
            524288,
            0,
            524288,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0018"
          ]
        },
        {
          "rows": [
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0008",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0004",
            "tau_0021",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            0,
            0,
            524289,
            0,
            0,
            524289,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0003",
            "tau_0012",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            0,
            0,
            524289,
            0,
            524289,
            524289,
            524289,
            0,
            0,
            0,
            0,
            524289,
            0,
            524289,
            524289,
            0,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            524288,
            0,
            1,
            524288,
            1,
            1,
            1,
            524288,
            0,
            0,
            0,
            524289,
            0,
            1,
            524289,
            524288,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            524289,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            0,
            0,
            524289,
            0,
            0,
            524289,
            524289,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0003",
            "tau_0004",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            524289,
            0,
            524288,
            524289,
            524288,
            524288,
            524288,
            524289,
            0,
            0,
            0,
            524289,
            0,
            524288,
            524289,
            524289,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        },
        {
          "rows": [
            524289,
            524289,
            0,
            524289,
            524289,
            524289,
            524289,
            524289,
            524289,
            0,
            0,
            0,
            524289,
            0,
            524289,
            524289,
            524289,
            0,
            524289,
            0
          ],
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0004"
          ]
        }
      ],
      "diamonds": [
        [
          1,
          0,
          17,
          12
        ],
        [
          1,
          2,
          3,
          0
        ],
        [
          1,
          2,
          17,
          0
        ],
        [
          1,
          3,
          17,
          0
        ],
        [
          4,
          7,
          8,
          0
        ],
        [
          12,
          0,
          13,
          1
        ],
        [
          12,
          0,
          14,
          4
        ],
        [
          12,
          0,
          15,
          9
        ],
        [
          12,
          16,
          18,
          0
        ],
        [
          13,
          1,
          12,
          0
        ],
        [
          14,
          4,
          12,
          0
        ],
        [
          15,
          9,
          12,
          0
        ],
        [
          16,
          0,
          17,
          1
        ],
        [
          16,
          0,
          17,
          12
        ],
        [
          16,
          12,
          17,
          0
        ],
        [
          16,
          12,
          17,
          13
        ],
        [
          17,
          0,
          13,
          1
        ],
        [
          17,
          0,
          13,
          12
        ],
        [
          17,
          0,
          16,
          12
        ],
        [
          17,
          1,
          12,
          0
        ],
        [
          17,
          1,
          16,
          0
        ],
        [
          17,
          12,
          16,
          0
        ],
        [
          17,
          13,
          16,
          12
        ],
        [
          18,
          0,
          19,
          4
        ],
        [
          18,
          12,
          19,
          14
        ],
        [
          19,
          4,
          18,
          0
        ],
        [
          19,
          14,
          18,
          12
        ]
      ],
      "expected_semigroup_element_count": 885,
      "expected_wpu_certificate_count": 0,
      "null_index": 50,
      "partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            4
          ],
          [
            0,
            9
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            3,
            1
          ],
          [
            4,
            0
          ],
          [
            4,
            5
          ],
          [
            4,
            7
          ],
          [
            5,
            4
          ],
          [
            6,
            1
          ],
          [
            7,
            4
          ],
          [
            8,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            15
          ],
          [
            12,
            18
          ],
          [
            14,
            4
          ],
          [
            15,
            12
          ],
          [
            16,
            0
          ],
          [
            18,
            0
          ],
          [
            18,
            12
          ]
        ],
        [
          [
            1,
            6
          ],
          [
            8,
            4
          ],
          [
            13,
            1
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            1,
            17
          ],
          [
            12,
            16
          ]
        ],
        [
          [
            2,
            0
          ],
          [
            4,
            19
          ],
          [
            16,
            12
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            11,
            4
          ]
        ],
        [
          [
            4,
            11
          ],
          [
            9,
            0
          ]
        ],
        [
          [
            7,
            0
          ],
          [
            17,
            0
          ]
        ],
        [
          [
            10,
            1
          ],
          [
            14,
            12
          ],
          [
            17,
            1
          ]
        ],
        [
          [
            12,
            13
          ]
        ],
        [
          [
            12,
            14
          ],
          [
            17,
            12
          ]
        ],
        [
          [
            13,
            12
          ]
        ],
        [
          [
            15,
            9
          ]
        ],
        [
          [
            16,
            17
          ]
        ],
        [
          [
            17,
            13
          ]
        ],
        [
          [
            17,
            16
          ]
        ],
        [
          [
            18,
            19
          ]
        ],
        [
          [
            19,
            4
          ]
        ],
        [
          [
            19,
            14
          ]
        ],
        [
          [
            19,
            18
          ]
        ]
      ],
      "partition_digest": "cdfd6ac948a287f0ea6cc5a0883bc48265144c65c7cfd467c7581e4a181700cb",
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "state_count": 20,
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57"
    }
  ],
  "positive_cases": [
    {
      "case_type": "positive_local_swap_certificate_h4",
      "diamonds": [
        [
          1,
          0,
          17,
          12
        ],
        [
          1,
          2,
          3,
          0
        ],
        [
          1,
          2,
          17,
          0
        ],
        [
          1,
          3,
          17,
          0
        ],
        [
          4,
          7,
          8,
          0
        ],
        [
          12,
          0,
          13,
          1
        ],
        [
          12,
          0,
          14,
          4
        ],
        [
          12,
          0,
          15,
          9
        ],
        [
          12,
          16,
          18,
          0
        ],
        [
          13,
          1,
          12,
          0
        ],
        [
          14,
          4,
          12,
          0
        ],
        [
          15,
          9,
          12,
          0
        ],
        [
          16,
          0,
          17,
          1
        ],
        [
          16,
          0,
          17,
          12
        ],
        [
          16,
          12,
          17,
          0
        ],
        [
          16,
          12,
          17,
          13
        ],
        [
          17,
          0,
          13,
          1
        ],
        [
          17,
          0,
          13,
          12
        ],
        [
          17,
          0,
          16,
          12
        ],
        [
          17,
          1,
          12,
          0
        ],
        [
          17,
          1,
          16,
          0
        ],
        [
          17,
          12,
          16,
          0
        ],
        [
          17,
          13,
          16,
          12
        ],
        [
          18,
          0,
          19,
          4
        ],
        [
          18,
          12,
          19,
          14
        ],
        [
          19,
          4,
          18,
          0
        ],
        [
          19,
          14,
          18,
          12
        ]
      ],
      "discovery_summary": {
        "full_record_system_count": 7,
        "full_translation_morphism_count": 24,
        "full_wpu_certificate_count": 19,
        "odd_holonomy_base_system_count": 2,
        "semigroup_complete": false,
        "semigroup_element_count": 1000
      },
      "gates": {
        "localization": {
          "left_system": 1,
          "relation": "nested",
          "right_system": 2
        },
        "odd_holonomy": {
          "morphisms": [
            {
              "induced_class_map": [
                18,
                19
              ],
              "parity": 0,
              "relation_digest": "54d8f1fefc140fffd7b3a96d2910ebbbfb21f55b8bc704db8771218f591256eb",
              "source_system": 0,
              "target_system": 2,
              "word": [
                "tau_0017",
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ]
            },
            {
              "induced_class_map": [
                9,
                2
              ],
              "parity": 1,
              "relation_digest": "67d9927d67f13628ffd93371e37b3e14129039e6087f7006b25578d466203914",
              "source_system": 2,
              "target_system": 0,
              "word": [
                "tau_0002"
              ]
            }
          ],
          "system_cycle": [
            0,
            2,
            0
          ],
          "total_parity": 1
        },
        "public_translation": {
          "forward": {
            "induced_class_map": [
              18,
              19
            ],
            "parity": 0,
            "relation_digest": "54d8f1fefc140fffd7b3a96d2910ebbbfb21f55b8bc704db8771218f591256eb",
            "source_system": 0,
            "target_system": 2,
            "word": [
              "tau_0017",
              "tau_0001",
              "tau_0002",
              "tau_0017"
            ]
          },
          "left_system": 0,
          "reverse": {
            "induced_class_map": [
              9,
              2
            ],
            "parity": 1,
            "relation_digest": "67d9927d67f13628ffd93371e37b3e14129039e6087f7006b25578d466203914",
            "source_system": 2,
            "target_system": 0,
            "word": [
              "tau_0002"
            ]
          },
          "right_system": 2
        },
        "recorded_change": {
          "phase_class_sequence": [
            19,
            18
          ],
          "reading_word": [
            "tau_0017"
          ],
          "side": 0,
          "source_certificate_index": 0,
          "source_system": 0,
          "target_system": 2
        }
      },
      "partition_classes": [
        [
          [
            0,
            1
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "partition_digest": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "selected_system_count": 3,
      "state_count": 20,
      "systems": [
        {
          "class_pair": [
            2,
            9
          ],
          "local_index": 0,
          "original_index": 0,
          "representatives": {
            "2": [
              9
            ],
            "9": [
              15
            ]
          },
          "support": [
            9,
            15
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                2,
                9
              ],
              "fork": {
                "left_block": 19,
                "left_channel": "tau_0020",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0021",
                "right_target": 12,
                "source": 18
              },
              "offload_word": [
                "tau_0002"
              ],
              "operational_support": [
                9,
                15
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "ffbde6693cb573e4ba01342afff632ab45e0a4c8a2076caa132c0e0d925d350e",
              "stabilizer_sequence": [
                [
                  9,
                  15
                ],
                [
                  15,
                  9
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0017",
                "tau_0001",
                "tau_0002"
              ],
              "state_pair": [
                9,
                15
              ],
              "use_left_profile": [],
              "use_relation_digest": "a8920780a87931bd6d4192ee13cf0bc25f8b3740b7974d622d597564b8cb9ed4",
              "use_right_profile": [
                2
              ],
              "use_word": [
                "tau_0001"
              ],
              "writer_channels": [
                "tau_0020",
                "tau_0021"
              ]
            }
          ]
        },
        {
          "class_pair": [
            12,
            13
          ],
          "local_index": 1,
          "original_index": 1,
          "representatives": {
            "12": [
              13
            ],
            "13": [
              1
            ]
          },
          "support": [
            0,
            1,
            12,
            13
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                12,
                13
              ],
              "fork": {
                "left_block": 13,
                "left_channel": "tau_0001",
                "left_target": 1,
                "right_block": 12,
                "right_channel": "tau_0001",
                "right_target": 13,
                "source": 17
              },
              "offload_word": [],
              "operational_support": [
                0,
                1,
                12,
                13
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "37bf7f38200e82522875487b0c65fdddc39c005350aef1c9e27146edc1a4d21a",
              "stabilizer_sequence": [
                [
                  1,
                  13
                ],
                [
                  12,
                  0
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0002",
                "tau_0017",
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ],
              "state_pair": [
                1,
                13
              ],
              "use_left_profile": [
                11,
                15,
                16,
                19
              ],
              "use_relation_digest": "a8920780a87931bd6d4192ee13cf0bc25f8b3740b7974d622d597564b8cb9ed4",
              "use_right_profile": [
                13,
                18
              ],
              "use_word": [
                "tau_0001"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                12,
                13
              ],
              "fork": {
                "left_block": 13,
                "left_channel": "tau_0001",
                "left_target": 1,
                "right_block": 12,
                "right_channel": "tau_0001",
                "right_target": 13,
                "source": 17
              },
              "offload_word": [],
              "operational_support": [
                0,
                1,
                12,
                13
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "7ea30d34cfa06466cd2a74d25e58aaf95ab8bd4d9709eec9e4649fcdd8c03f81",
              "stabilizer_sequence": [
                [
                  1,
                  13
                ],
                [
                  0,
                  12
                ],
                [
                  12,
                  0
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ],
              "state_pair": [
                1,
                13
              ],
              "use_left_profile": [
                11,
                15,
                16,
                19
              ],
              "use_relation_digest": "a8920780a87931bd6d4192ee13cf0bc25f8b3740b7974d622d597564b8cb9ed4",
              "use_right_profile": [
                13,
                18
              ],
              "use_word": [
                "tau_0001"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            18,
            19
          ],
          "local_index": 2,
          "original_index": 6,
          "representatives": {
            "18": [
              12
            ],
            "19": [
              0
            ]
          },
          "support": [
            0,
            12
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                18,
                19
              ],
              "fork": {
                "left_block": 19,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 12,
                "source": 16
              },
              "offload_word": [],
              "operational_support": [
                0,
                12
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "3780d18c6152f63504ca9ff13f35b0c4308760830315cf54d49a35c7e4519b01",
              "stabilizer_sequence": [
                [
                  0,
                  12
                ],
                [
                  12,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0001",
                "tau_0001",
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ],
              "state_pair": [
                0,
                12
              ],
              "use_left_profile": [
                13
              ],
              "use_relation_digest": "d515e95c9724cd2fe25cb52811394c5a683b9c281034fed34b2552e12f380112",
              "use_right_profile": [
                10
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                19
              ],
              "fork": {
                "left_block": 19,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 12,
                "source": 16
              },
              "offload_word": [],
              "operational_support": [
                0,
                12
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "7ea30d34cfa06466cd2a74d25e58aaf95ab8bd4d9709eec9e4649fcdd8c03f81",
              "stabilizer_sequence": [
                [
                  0,
                  12
                ],
                [
                  12,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ],
              "state_pair": [
                0,
                12
              ],
              "use_left_profile": [
                13
              ],
              "use_relation_digest": "d515e95c9724cd2fe25cb52811394c5a683b9c281034fed34b2552e12f380112",
              "use_right_profile": [
                10
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                19
              ],
              "fork": {
                "left_block": 19,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 12,
                "source": 16
              },
              "offload_word": [],
              "operational_support": [
                0,
                12
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "89366941c2441e153a450b0d5ceaec3eb8b1b13348f4a0610b5809fb2d0895d1",
              "stabilizer_sequence": [
                [
                  0,
                  12
                ],
                [
                  12,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0002",
                "tau_0017",
                "tau_0001",
                "tau_0002",
                "tau_0017"
              ],
              "state_pair": [
                0,
                12
              ],
              "use_left_profile": [
                13
              ],
              "use_relation_digest": "d515e95c9724cd2fe25cb52811394c5a683b9c281034fed34b2552e12f380112",
              "use_right_profile": [
                10
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            }
          ]
        }
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57"
    },
    {
      "case_type": "positive_local_swap_certificate_h4",
      "diamonds": [
        [
          0,
          1,
          6,
          7
        ],
        [
          0,
          1,
          14,
          15
        ],
        [
          0,
          1,
          21,
          22
        ],
        [
          0,
          6,
          14,
          16
        ],
        [
          0,
          6,
          21,
          23
        ],
        [
          0,
          14,
          21,
          24
        ],
        [
          1,
          0,
          15,
          14
        ],
        [
          1,
          0,
          22,
          21
        ],
        [
          1,
          2,
          3,
          0
        ],
        [
          1,
          2,
          4,
          0
        ],
        [
          1,
          2,
          5,
          0
        ],
        [
          1,
          2,
          7,
          0
        ],
        [
          1,
          2,
          10,
          0
        ],
        [
          1,
          3,
          4,
          0
        ],
        [
          1,
          3,
          5,
          0
        ],
        [
          1,
          3,
          7,
          0
        ],
        [
          1,
          3,
          10,
          0
        ],
        [
          1,
          4,
          5,
          0
        ],
        [
          1,
          4,
          7,
          0
        ],
        [
          1,
          4,
          7,
          8
        ],
        [
          1,
          4,
          10,
          0
        ],
        [
          1,
          5,
          7,
          0
        ],
        [
          1,
          5,
          10,
          0
        ],
        [
          1,
          7,
          10,
          0
        ],
        [
          2,
          0,
          3,
          1
        ],
        [
          2,
          1,
          3,
          0
        ],
        [
          3,
          0,
          2,
          1
        ],
        [
          3,
          1,
          2,
          0
        ],
        [
          4,
          0,
          5,
          1
        ],
        [
          4,
          1,
          5,
          0
        ],
        [
          4,
          1,
          8,
          0
        ],
        [
          4,
          1,
          8,
          7
        ],
        [
          4,
          5,
          8,
          0
        ],
        [
          5,
          0,
          4,
          1
        ],
        [
          5,
          1,
          4,
          0
        ],
        [
          6,
          0,
          16,
          14
        ],
        [
          6,
          0,
          23,
          21
        ],
        [
          6,
          7,
          8,
          0
        ],
        [
          6,
          7,
          9,
          0
        ],
        [
          6,
          7,
          9,
          10
        ],
        [
          6,
          7,
          11,
          0
        ],
        [
          6,
          7,
          12,
          0
        ],
        [
          6,
          7,
          13,
          0
        ],
        [
          6,
          8,
          9,
          0
        ],
        [
          6,
          8,
          11,
          0
        ],
        [
          6,
          8,
          12,
          0
        ],
        [
          6,
          8,
          13,
          0
        ],
        [
          6,
          9,
          11,
          0
        ],
        [
          6,
          9,
          12,
          0
        ],
        [
          6,
          9,
          13,
          0
        ],
        [
          6,
          11,
          12,
          0
        ],
        [
          6,
          11,
          13,
          0
        ],
        [
          6,
          12,
          13,
          0
        ],
        [
          7,
          8,
          10,
          0
        ],
        [
          9,
          0,
          11,
          6
        ],
        [
          9,
          6,
          10,
          0
        ],
        [
          9,
          6,
          10,
          7
        ],
        [
          9,
          6,
          11,
          0
        ],
        [
          9,
          10,
          11,
          0
        ],
        [
          11,
          0,
          9,
          6
        ],
        [
          11,
          6,
          9,
          0
        ],
        [
          12,
          0,
          13,
          6
        ],
        [
          12,
          6,
          13,
          0
        ],
        [
          13,
          0,
          12,
          6
        ],
        [
          13,
          6,
          12,
          0
        ],
        [
          14,
          0,
          15,
          1
        ],
        [
          14,
          0,
          16,
          6
        ],
        [
          14,
          15,
          17,
          18
        ],
        [
          14,
          16,
          19,
          20
        ],
        [
          14,
          17,
          19,
          0
        ],
        [
          14,
          17,
          24,
          0
        ],
        [
          14,
          19,
          24,
          0
        ],
        [
          15,
          1,
          14,
          0
        ],
        [
          15,
          14,
          18,
          17
        ],
        [
          16,
          6,
          14,
          0
        ],
        [
          16,
          14,
          20,
          19
        ],
        [
          17,
          0,
          18,
          1
        ],
        [
          17,
          14,
          18,
          15
        ],
        [
          18,
          1,
          17,
          0
        ],
        [
          18,
          15,
          17,
          14
        ],
        [
          19,
          0,
          20,
          6
        ],
        [
          19,
          14,
          20,
          16
        ],
        [
          20,
          6,
          19,
          0
        ],
        [
          20,
          16,
          19,
          14
        ],
        [
          21,
          0,
          22,
          1
        ],
        [
          21,
          0,
          23,
          6
        ],
        [
          21,
          22,
          25,
          26
        ],
        [
          21,
          23,
          27,
          28
        ],
        [
          21,
          24,
          25,
          0
        ],
        [
          21,
          24,
          27,
          0
        ],
        [
          21,
          25,
          27,
          0
        ],
        [
          22,
          1,
          21,
          0
        ],
        [
          22,
          21,
          26,
          25
        ],
        [
          23,
          6,
          21,
          0
        ],
        [
          23,
          21,
          28,
          27
        ],
        [
          25,
          0,
          26,
          1
        ],
        [
          25,
          21,
          26,
          22
        ],
        [
          26,
          1,
          25,
          0
        ],
        [
          26,
          22,
          25,
          21
        ],
        [
          27,
          0,
          28,
          6
        ],
        [
          27,
          21,
          28,
          23
        ],
        [
          28,
          6,
          27,
          0
        ],
        [
          28,
          23,
          27,
          21
        ]
      ],
      "discovery_summary": {
        "full_record_system_count": 35,
        "full_translation_morphism_count": 116,
        "full_wpu_certificate_count": 93,
        "odd_holonomy_base_system_count": 6,
        "semigroup_complete": false,
        "semigroup_element_count": 1000
      },
      "gates": {
        "localization": {
          "left_system": 0,
          "relation": "proper_overlap",
          "right_system": 2
        },
        "odd_holonomy": {
          "morphisms": [
            {
              "induced_class_map": [
                7,
                14
              ],
              "parity": 0,
              "relation_digest": "b8e708a7972562b152312b68039360223b12c47b85eaee0e055bf7729745bffe",
              "source_system": 2,
              "target_system": 1,
              "word": [
                "tau_0000",
                "tau_0000",
                "tau_0001",
                "tau_0011"
              ]
            },
            {
              "induced_class_map": [
                20,
                18
              ],
              "parity": 1,
              "relation_digest": "f75b9af0c6085943702428ac097955d9f1d92dede2d7a7cafb52aa99d62be17f",
              "source_system": 1,
              "target_system": 2,
              "word": [
                "tau_0009"
              ]
            }
          ],
          "system_cycle": [
            2,
            1,
            2
          ],
          "total_parity": 1
        },
        "public_translation": {
          "forward": {
            "induced_class_map": [
              7,
              14
            ],
            "parity": 0,
            "relation_digest": "b8e708a7972562b152312b68039360223b12c47b85eaee0e055bf7729745bffe",
            "source_system": 2,
            "target_system": 1,
            "word": [
              "tau_0000",
              "tau_0000",
              "tau_0001",
              "tau_0011"
            ]
          },
          "left_system": 2,
          "reverse": {
            "induced_class_map": [
              20,
              18
            ],
            "parity": 1,
            "relation_digest": "f75b9af0c6085943702428ac097955d9f1d92dede2d7a7cafb52aa99d62be17f",
            "source_system": 1,
            "target_system": 2,
            "word": [
              "tau_0009"
            ]
          },
          "right_system": 1
        },
        "recorded_change": {
          "phase_class_sequence": [
            14,
            7
          ],
          "reading_word": [
            "tau_0000",
            "tau_0000",
            "tau_0011"
          ],
          "side": 0,
          "source_certificate_index": 0,
          "source_system": 0,
          "target_system": 1
        }
      },
      "partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            21
          ],
          [
            1,
            15
          ],
          [
            1,
            22
          ],
          [
            6,
            16
          ],
          [
            6,
            23
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            18
          ],
          [
            16,
            20
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            0,
            14
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            0
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            15,
            14
          ],
          [
            16,
            14
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            21
          ],
          [
            23,
            21
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "partition_digest": "a0f8e57d0ca38c6ff78efebded563da295775d1a1029558e7873e26a1ffa7413",
      "seed_index": 3388,
      "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
      "selected_system_count": 3,
      "state_count": 29,
      "systems": [
        {
          "class_pair": [
            1,
            20
          ],
          "local_index": 0,
          "original_index": 1,
          "representatives": {
            "1": [
              4
            ],
            "20": [
              0
            ]
          },
          "support": [
            0,
            4,
            6,
            14,
            15,
            16
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                1,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 1,
                "right_channel": "tau_0001",
                "right_target": 4,
                "source": 1
              },
              "offload_word": [],
              "operational_support": [
                0,
                4,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "44a810a37949b84483fcf8194fa32ae706553eaca64ae84b869507e308128920",
              "stabilizer_sequence": [
                [
                  0,
                  4
                ],
                [
                  6,
                  0
                ],
                [
                  0,
                  6
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0000",
                "tau_0011",
                "tau_0009"
              ],
              "state_pair": [
                0,
                4
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                1,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 1,
                "right_channel": "tau_0001",
                "right_target": 4,
                "source": 1
              },
              "offload_word": [],
              "operational_support": [
                0,
                4,
                14,
                16
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "dd2f23bf780dacd5cba45a8c26d8ba1582b48bab7420671958bfefb9d8b622db",
              "stabilizer_sequence": [
                [
                  0,
                  4
                ],
                [
                  16,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0001",
                "tau_0000",
                "tau_0008"
              ],
              "state_pair": [
                0,
                4
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                1,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 1,
                "right_channel": "tau_0001",
                "right_target": 4,
                "source": 1
              },
              "offload_word": [],
              "operational_support": [
                0,
                4,
                14,
                15
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "f0770673d75285ecfc9ea80d3ea49ae5bddac0f9064135b833e8df6e2f3da8be",
              "stabilizer_sequence": [
                [
                  0,
                  4
                ],
                [
                  15,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0001",
                "tau_0000",
                "tau_0007"
              ],
              "state_pair": [
                0,
                4
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            7,
            14
          ],
          "local_index": 1,
          "original_index": 11,
          "representatives": {
            "14": [
              23
            ],
            "7": [
              21
            ]
          },
          "support": [
            21,
            22,
            23
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                7,
                14
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [
                "tau_0000",
                "tau_0000",
                "tau_0011"
              ],
              "operational_support": [
                21,
                23
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "4c7b132c4c75eb28adb2c4993824d69cb3a3a4d6f7df19c6a8aecc59a93a46cf",
              "stabilizer_sequence": [
                [
                  21,
                  23
                ],
                [
                  23,
                  21
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0000",
                "tau_0001",
                "tau_0011"
              ],
              "state_pair": [
                21,
                23
              ],
              "use_left_profile": [
                9,
                10,
                12
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                21
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                7,
                14
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [
                "tau_0000",
                "tau_0000",
                "tau_0011"
              ],
              "operational_support": [
                21,
                22,
                23
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 2,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "8755935c918ddd07e7ce85d7bb8021b1bb369941226f9b5749e481bc227f4d52",
              "stabilizer_sequence": [
                [
                  21,
                  23
                ],
                [
                  21,
                  22
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0001",
                "tau_0010"
              ],
              "state_pair": [
                21,
                23
              ],
              "use_left_profile": [
                9,
                10,
                12
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                21
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                7,
                14
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [
                "tau_0000",
                "tau_0000",
                "tau_0011"
              ],
              "operational_support": [
                21,
                23
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "8adee104cc6e19e219854acce959a35f871694ce11d4a543c5a679be9afbe1c6",
              "stabilizer_sequence": [
                [
                  21,
                  23
                ],
                [
                  23,
                  21
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0011"
              ],
              "state_pair": [
                21,
                23
              ],
              "use_left_profile": [
                9,
                10,
                12
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                21
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                7,
                14
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [
                "tau_0000",
                "tau_0000",
                "tau_0011"
              ],
              "operational_support": [
                21,
                22,
                23
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "ca5c2b74f7362bf3f75832c9f908eb17ca31261f8e1d9eaea9130e8e84c9da5f",
              "stabilizer_sequence": [
                [
                  21,
                  23
                ],
                [
                  22,
                  21
                ],
                [
                  21,
                  22
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0010"
              ],
              "state_pair": [
                21,
                23
              ],
              "use_left_profile": [
                9,
                10,
                12
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                21
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            18,
            20
          ],
          "local_index": 2,
          "original_index": 29,
          "representatives": {
            "18": [
              6
            ],
            "20": [
              0
            ]
          },
          "support": [
            0,
            1,
            6,
            14,
            15,
            16
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "16159f445a5e3fc3eee9331b354dd60a21da243d271a85d5ec2ca83ebe2a1fa1",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  6,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0000",
                "tau_0000",
                "tau_0001",
                "tau_0011",
                "tau_0009"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "1bd3167993517734f10ac1a8b244d6204d256127795b641f0bad0957e238de78",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  6,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0000",
                "tau_0001",
                "tau_0000",
                "tau_0011",
                "tau_0009"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "3258d85175956754ac0659ff3ebb765e6bfdae89c3abd14c3ed6454d1d18a8c2",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  6,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0009"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "44a810a37949b84483fcf8194fa32ae706553eaca64ae84b869507e308128920",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  6,
                  0
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0001",
                "tau_0000",
                "tau_0000",
                "tau_0011",
                "tau_0009"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                1,
                6
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "6cdacb6371f86a888188cdcc54ba336cdb1127019ce3dbc46b4c8881cfb13442",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  1,
                  0
                ],
                [
                  0,
                  1
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0000",
                "tau_0001",
                "tau_0000",
                "tau_0010",
                "tau_0009"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6,
                14,
                16
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "dd2f23bf780dacd5cba45a8c26d8ba1582b48bab7420671958bfefb9d8b622db",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  16,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0001",
                "tau_0000",
                "tau_0008"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                18,
                20
              ],
              "fork": {
                "left_block": 20,
                "left_channel": "tau_0001",
                "left_target": 0,
                "right_block": 18,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 9
              },
              "offload_word": [],
              "operational_support": [
                0,
                6,
                14,
                15
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "f0770673d75285ecfc9ea80d3ea49ae5bddac0f9064135b833e8df6e2f3da8be",
              "stabilizer_sequence": [
                [
                  0,
                  6
                ],
                [
                  15,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0001",
                "tau_0001",
                "tau_0000",
                "tau_0007"
              ],
              "state_pair": [
                0,
                6
              ],
              "use_left_profile": [
                7,
                19
              ],
              "use_relation_digest": "22fc64f0e93f8a73fc16eabfe962eb81cd8bd35884ee9ecac8e2031dc88a5349",
              "use_right_profile": [
                14,
                15
              ],
              "use_word": [
                "tau_0000"
              ],
              "writer_channels": [
                "tau_0001"
              ]
            }
          ]
        }
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            0
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            15,
            14
          ],
          [
            16,
            14
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            21
          ],
          [
            23,
            21
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            15
          ],
          [
            1,
            22
          ],
          [
            6,
            16
          ],
          [
            6,
            23
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            18
          ],
          [
            16,
            20
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b"
    },
    {
      "case_type": "positive_local_swap_certificate_h4",
      "diamonds": [
        [
          3,
          0,
          4,
          1
        ],
        [
          3,
          0,
          9,
          6
        ],
        [
          4,
          1,
          3,
          0
        ],
        [
          4,
          1,
          5,
          2
        ],
        [
          4,
          7,
          14,
          11
        ],
        [
          4,
          7,
          14,
          16
        ],
        [
          5,
          2,
          4,
          1
        ],
        [
          5,
          2,
          12,
          15
        ],
        [
          5,
          2,
          17,
          15
        ],
        [
          5,
          2,
          21,
          15
        ],
        [
          5,
          12,
          17,
          8
        ],
        [
          5,
          12,
          17,
          15
        ],
        [
          5,
          12,
          21,
          15
        ],
        [
          5,
          17,
          21,
          15
        ],
        [
          6,
          3,
          7,
          4
        ],
        [
          7,
          4,
          6,
          3
        ],
        [
          7,
          4,
          8,
          5
        ],
        [
          7,
          4,
          11,
          14
        ],
        [
          7,
          4,
          16,
          14
        ],
        [
          7,
          11,
          16,
          14
        ],
        [
          8,
          5,
          7,
          4
        ],
        [
          9,
          6,
          10,
          7
        ],
        [
          10,
          7,
          9,
          6
        ],
        [
          11,
          7,
          12,
          8
        ],
        [
          11,
          7,
          14,
          4
        ],
        [
          11,
          7,
          14,
          16
        ],
        [
          11,
          12,
          14,
          15
        ],
        [
          12,
          8,
          11,
          7
        ],
        [
          12,
          8,
          15,
          5
        ],
        [
          12,
          11,
          15,
          14
        ],
        [
          13,
          3,
          14,
          4
        ],
        [
          14,
          4,
          11,
          7
        ],
        [
          14,
          4,
          13,
          3
        ],
        [
          14,
          4,
          15,
          5
        ],
        [
          14,
          4,
          16,
          7
        ],
        [
          14,
          11,
          16,
          7
        ],
        [
          15,
          5,
          14,
          4
        ],
        [
          16,
          7,
          14,
          4
        ],
        [
          16,
          7,
          14,
          11
        ],
        [
          16,
          7,
          17,
          8
        ],
        [
          16,
          14,
          17,
          15
        ],
        [
          17,
          8,
          15,
          5
        ],
        [
          17,
          8,
          16,
          7
        ],
        [
          17,
          15,
          16,
          14
        ],
        [
          18,
          13,
          19,
          14
        ],
        [
          19,
          14,
          18,
          13
        ],
        [
          20,
          14,
          21,
          15
        ],
        [
          21,
          15,
          20,
          14
        ]
      ],
      "discovery_summary": {
        "full_record_system_count": 5,
        "full_translation_morphism_count": 14,
        "full_wpu_certificate_count": 16,
        "odd_holonomy_base_system_count": 2,
        "semigroup_complete": false,
        "semigroup_element_count": 1000
      },
      "gates": {
        "localization": {
          "left_system": 1,
          "relation": "nested",
          "right_system": 2
        },
        "odd_holonomy": {
          "morphisms": [
            {
              "induced_class_map": [
                15,
                16
              ],
              "parity": 0,
              "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
              "source_system": 0,
              "target_system": 2,
              "word": [
                "tau_0006",
                "tau_0004"
              ]
            },
            {
              "induced_class_map": [
                9,
                7
              ],
              "parity": 1,
              "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
              "source_system": 2,
              "target_system": 0,
              "word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ]
            }
          ],
          "system_cycle": [
            0,
            2,
            0
          ],
          "total_parity": 1
        },
        "public_translation": {
          "forward": {
            "induced_class_map": [
              15,
              16
            ],
            "parity": 0,
            "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
            "source_system": 0,
            "target_system": 2,
            "word": [
              "tau_0006",
              "tau_0004"
            ]
          },
          "left_system": 0,
          "reverse": {
            "induced_class_map": [
              9,
              7
            ],
            "parity": 1,
            "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
            "source_system": 2,
            "target_system": 0,
            "word": [
              "tau_0006",
              "tau_0002",
              "tau_0006",
              "tau_0001"
            ]
          },
          "right_system": 2
        },
        "recorded_change": {
          "phase_class_sequence": [
            16,
            15
          ],
          "reading_word": [
            "tau_0004"
          ],
          "side": 0,
          "source_certificate_index": 0,
          "source_system": 0,
          "target_system": 2
        }
      },
      "partition_classes": [
        [
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            3,
            9
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            10,
            9
          ],
          [
            14,
            13
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            11,
            12
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            13,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            12,
            11
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            2,
            15
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            12
          ],
          [
            5,
            17
          ],
          [
            5,
            21
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            11
          ],
          [
            7,
            16
          ],
          [
            8,
            5
          ],
          [
            9,
            6
          ],
          [
            10,
            7
          ],
          [
            11,
            7
          ],
          [
            11,
            14
          ],
          [
            12,
            8
          ],
          [
            12,
            15
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            11
          ],
          [
            14,
            16
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            20,
            14
          ],
          [
            21,
            15
          ]
        ],
        [
          [
            3,
            18
          ]
        ],
        [
          [
            7,
            10
          ]
        ],
        [
          [
            14,
            19
          ]
        ],
        [
          [
            14,
            20
          ]
        ],
        [
          [
            18,
            13
          ],
          [
            19,
            14
          ]
        ]
      ],
      "partition_digest": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
      "seed_index": 4390,
      "seed_signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
      "selected_system_count": 3,
      "state_count": 22,
      "systems": [
        {
          "class_pair": [
            7,
            9
          ],
          "local_index": 0,
          "original_index": 0,
          "representatives": {
            "7": [
              9
            ],
            "9": [
              6
            ]
          },
          "support": [
            3,
            6,
            9
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                7,
                9
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 9,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 0
              },
              "offload_word": [
                "tau_0004",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "operational_support": [
                3,
                6,
                9
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "8adfc0fa01124a17eabe11525bd508d1670ce7ba33f7b95f5e4ea721500f0fa2",
              "stabilizer_sequence": [
                [
                  6,
                  9
                ],
                [
                  3,
                  6
                ],
                [
                  6,
                  3
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0004",
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0006"
              ],
              "state_pair": [
                6,
                9
              ],
              "use_left_profile": [
                15
              ],
              "use_relation_digest": "d4cf8e3b4f5f290c97d975570259adbe8b60d14b6f74622c98298ff497baa1aa",
              "use_right_profile": [
                13
              ],
              "use_word": [
                "tau_0004"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                7,
                9
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 9,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 0
              },
              "offload_word": [
                "tau_0004",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "operational_support": [
                6,
                9
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "b0d624bd705ca90fbe2292fe8a8ab044324f1fc636e7e7cce59821dd6f086832",
              "stabilizer_sequence": [
                [
                  6,
                  9
                ],
                [
                  9,
                  6
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0004",
                "tau_0006",
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "state_pair": [
                6,
                9
              ],
              "use_left_profile": [
                15
              ],
              "use_relation_digest": "d4cf8e3b4f5f290c97d975570259adbe8b60d14b6f74622c98298ff497baa1aa",
              "use_right_profile": [
                13
              ],
              "use_word": [
                "tau_0004"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            14,
            16
          ],
          "local_index": 1,
          "original_index": 3,
          "representatives": {
            "14": [
              14
            ],
            "16": [
              4
            ]
          },
          "support": [
            4,
            7,
            10,
            14
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                14,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0006",
                "left_target": 1,
                "right_block": 15,
                "right_channel": "tau_0006",
                "right_target": 7,
                "source": 4
              },
              "offload_word": [
                "tau_0003",
                "tau_0006",
                "tau_0005"
              ],
              "operational_support": [
                4,
                7,
                10,
                14
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "0216b76b6ce4a0e7c40ba9bd0f45f24030b93504d5e7e0ea9c6c26c390d50993",
              "stabilizer_sequence": [
                [
                  4,
                  14
                ],
                [
                  10,
                  7
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0004"
              ],
              "state_pair": [
                4,
                14
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "4fbbf0caf1724cac6a3b9379c96331fe1b76bb5dcf3b04d7088b4086aa6b5f57",
              "use_right_profile": [
                8
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0006"
              ]
            },
            {
              "class_pair": [
                14,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0006",
                "left_target": 1,
                "right_block": 15,
                "right_channel": "tau_0006",
                "right_target": 7,
                "source": 4
              },
              "offload_word": [
                "tau_0003",
                "tau_0006",
                "tau_0005"
              ],
              "operational_support": [
                4,
                7,
                14
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "f6fa22c00c48ddc047c3bcfe6e53b34864835b6be377c6afa3a669b024cb7eb7",
              "stabilizer_sequence": [
                [
                  4,
                  14
                ],
                [
                  4,
                  7
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0006",
                "tau_0004"
              ],
              "state_pair": [
                4,
                14
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "4fbbf0caf1724cac6a3b9379c96331fe1b76bb5dcf3b04d7088b4086aa6b5f57",
              "use_right_profile": [
                8
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0006"
              ]
            }
          ]
        },
        {
          "class_pair": [
            15,
            16
          ],
          "local_index": 2,
          "original_index": 4,
          "representatives": {
            "15": [
              7
            ],
            "16": [
              4
            ]
          },
          "support": [
            4,
            7,
            10
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                15,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 9,
                "right_channel": "tau_0001",
                "right_target": 6,
                "source": 0
              },
              "offload_word": [
                "tau_0004"
              ],
              "operational_support": [
                4,
                7,
                10
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "0216b76b6ce4a0e7c40ba9bd0f45f24030b93504d5e7e0ea9c6c26c390d50993",
              "stabilizer_sequence": [
                [
                  4,
                  7
                ],
                [
                  10,
                  7
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0004"
              ],
              "state_pair": [
                4,
                7
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "4fbbf0caf1724cac6a3b9379c96331fe1b76bb5dcf3b04d7088b4086aa6b5f57",
              "use_right_profile": [
                9
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            }
          ]
        }
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            13,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            3,
            9
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            10,
            9
          ],
          [
            14,
            13
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            11,
            12
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            12,
            11
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            2,
            15
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            12
          ],
          [
            5,
            17
          ],
          [
            5,
            21
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            11
          ],
          [
            7,
            16
          ],
          [
            8,
            5
          ],
          [
            9,
            6
          ],
          [
            10,
            7
          ],
          [
            11,
            7
          ],
          [
            11,
            14
          ],
          [
            12,
            8
          ],
          [
            12,
            15
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            11
          ],
          [
            14,
            16
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            20,
            14
          ],
          [
            21,
            15
          ]
        ],
        [
          [
            3,
            18
          ]
        ],
        [
          [
            7,
            10
          ]
        ],
        [
          [
            14,
            19
          ]
        ],
        [
          [
            14,
            20
          ]
        ],
        [
          [
            18,
            13
          ],
          [
            19,
            14
          ]
        ]
      ],
      "target_partition_digest": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e"
    },
    {
      "case_type": "positive_local_swap_certificate_h4",
      "diamonds": [
        [
          3,
          0,
          4,
          1
        ],
        [
          3,
          0,
          20,
          13
        ],
        [
          4,
          1,
          3,
          0
        ],
        [
          4,
          1,
          5,
          2
        ],
        [
          4,
          7,
          14,
          16
        ],
        [
          4,
          7,
          14,
          18
        ],
        [
          5,
          2,
          4,
          1
        ],
        [
          5,
          2,
          10,
          8
        ],
        [
          5,
          2,
          17,
          8
        ],
        [
          5,
          2,
          19,
          8
        ],
        [
          5,
          10,
          17,
          8
        ],
        [
          5,
          10,
          19,
          8
        ],
        [
          5,
          17,
          19,
          8
        ],
        [
          5,
          17,
          19,
          15
        ],
        [
          6,
          3,
          7,
          4
        ],
        [
          7,
          4,
          6,
          3
        ],
        [
          7,
          4,
          8,
          5
        ],
        [
          7,
          4,
          16,
          14
        ],
        [
          7,
          4,
          18,
          14
        ],
        [
          7,
          16,
          18,
          14
        ],
        [
          8,
          5,
          7,
          4
        ],
        [
          9,
          7,
          10,
          8
        ],
        [
          10,
          8,
          9,
          7
        ],
        [
          11,
          6,
          12,
          7
        ],
        [
          12,
          7,
          11,
          6
        ],
        [
          13,
          3,
          14,
          4
        ],
        [
          14,
          4,
          13,
          3
        ],
        [
          14,
          4,
          15,
          5
        ],
        [
          14,
          4,
          16,
          7
        ],
        [
          14,
          4,
          18,
          7
        ],
        [
          14,
          16,
          18,
          7
        ],
        [
          15,
          5,
          14,
          4
        ],
        [
          16,
          7,
          14,
          4
        ],
        [
          16,
          7,
          14,
          18
        ],
        [
          16,
          7,
          17,
          8
        ],
        [
          16,
          14,
          17,
          15
        ],
        [
          17,
          8,
          15,
          5
        ],
        [
          17,
          8,
          16,
          7
        ],
        [
          17,
          15,
          16,
          14
        ],
        [
          18,
          7,
          14,
          4
        ],
        [
          18,
          7,
          14,
          16
        ],
        [
          18,
          7,
          19,
          8
        ],
        [
          18,
          14,
          19,
          15
        ],
        [
          19,
          8,
          15,
          5
        ],
        [
          19,
          8,
          18,
          7
        ],
        [
          19,
          15,
          18,
          14
        ],
        [
          20,
          13,
          21,
          14
        ],
        [
          21,
          14,
          20,
          13
        ]
      ],
      "discovery_summary": {
        "full_record_system_count": 5,
        "full_translation_morphism_count": 14,
        "full_wpu_certificate_count": 16,
        "odd_holonomy_base_system_count": 2,
        "semigroup_complete": false,
        "semigroup_element_count": 1000
      },
      "gates": {
        "localization": {
          "left_system": 1,
          "relation": "nested",
          "right_system": 2
        },
        "odd_holonomy": {
          "morphisms": [
            {
              "induced_class_map": [
                14,
                16
              ],
              "parity": 0,
              "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
              "source_system": 0,
              "target_system": 1,
              "word": [
                "tau_0006",
                "tau_0004"
              ]
            },
            {
              "induced_class_map": [
                8,
                7
              ],
              "parity": 1,
              "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
              "source_system": 1,
              "target_system": 0,
              "word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ]
            }
          ],
          "system_cycle": [
            0,
            1,
            0
          ],
          "total_parity": 1
        },
        "public_translation": {
          "forward": {
            "induced_class_map": [
              14,
              16
            ],
            "parity": 0,
            "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
            "source_system": 0,
            "target_system": 1,
            "word": [
              "tau_0006",
              "tau_0004"
            ]
          },
          "left_system": 0,
          "reverse": {
            "induced_class_map": [
              8,
              7
            ],
            "parity": 1,
            "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
            "source_system": 1,
            "target_system": 0,
            "word": [
              "tau_0006",
              "tau_0002",
              "tau_0006",
              "tau_0001"
            ]
          },
          "right_system": 1
        },
        "recorded_change": {
          "phase_class_sequence": [
            16,
            14
          ],
          "reading_word": [
            "tau_0006",
            "tau_0004"
          ],
          "side": 0,
          "source_certificate_index": 0,
          "source_system": 0,
          "target_system": 1
        }
      },
      "partition_classes": [
        [
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            13
          ],
          [
            3,
            20
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            12,
            11
          ],
          [
            14,
            13
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            10,
            9
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            2,
            8
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            10
          ],
          [
            5,
            17
          ],
          [
            5,
            19
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            16
          ],
          [
            7,
            18
          ],
          [
            8,
            5
          ],
          [
            9,
            7
          ],
          [
            10,
            8
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            16
          ],
          [
            14,
            18
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            18,
            7
          ],
          [
            18,
            14
          ],
          [
            19,
            8
          ],
          [
            19,
            15
          ],
          [
            20,
            13
          ],
          [
            21,
            14
          ]
        ],
        [
          [
            3,
            11
          ]
        ],
        [
          [
            7,
            9
          ]
        ],
        [
          [
            7,
            12
          ]
        ],
        [
          [
            11,
            6
          ],
          [
            12,
            7
          ]
        ],
        [
          [
            14,
            21
          ]
        ]
      ],
      "partition_digest": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
      "seed_index": 4986,
      "seed_signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
      "selected_system_count": 3,
      "state_count": 22,
      "systems": [
        {
          "class_pair": [
            7,
            8
          ],
          "local_index": 0,
          "original_index": 0,
          "representatives": {
            "7": [
              20
            ],
            "8": [
              13
            ]
          },
          "support": [
            3,
            13,
            20
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                7,
                8
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 8,
                "right_channel": "tau_0001",
                "right_target": 13,
                "source": 0
              },
              "offload_word": [
                "tau_0004",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "operational_support": [
                13,
                20
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "596adb404bb07a47a2686b59f51fe1ac6abb8d797f7a2764cede752c55cc59df",
              "stabilizer_sequence": [
                [
                  13,
                  20
                ],
                [
                  20,
                  13
                ]
              ],
              "stabilizer_transient": 0,
              "stabilizer_word": [
                "tau_0004",
                "tau_0006",
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "state_pair": [
                13,
                20
              ],
              "use_left_profile": [
                14
              ],
              "use_relation_digest": "6e0bd608a3491da12821429355bd8fa0fdb4a0922bb816c307ec5def0c889981",
              "use_right_profile": [
                13
              ],
              "use_word": [
                "tau_0004"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            },
            {
              "class_pair": [
                7,
                8
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 8,
                "right_channel": "tau_0001",
                "right_target": 13,
                "source": 0
              },
              "offload_word": [
                "tau_0004",
                "tau_0002",
                "tau_0006",
                "tau_0001"
              ],
              "operational_support": [
                3,
                13,
                20
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 2,
              "stabilizer_period": 2,
              "stabilizer_relation_digest": "8a1e0d457398802119cbcdb1c805be24babc98e0885e2e939bdb48123132a383",
              "stabilizer_sequence": [
                [
                  13,
                  20
                ],
                [
                  3,
                  13
                ],
                [
                  13,
                  3
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0004",
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0006"
              ],
              "state_pair": [
                13,
                20
              ],
              "use_left_profile": [
                14
              ],
              "use_relation_digest": "6e0bd608a3491da12821429355bd8fa0fdb4a0922bb816c307ec5def0c889981",
              "use_right_profile": [
                13
              ],
              "use_word": [
                "tau_0004"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            14,
            16
          ],
          "local_index": 1,
          "original_index": 3,
          "representatives": {
            "14": [
              14
            ],
            "16": [
              4
            ]
          },
          "support": [
            4,
            14,
            21
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                14,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0000",
                "left_target": 1,
                "right_block": 8,
                "right_channel": "tau_0001",
                "right_target": 13,
                "source": 0
              },
              "offload_word": [
                "tau_0004"
              ],
              "operational_support": [
                4,
                14,
                21
              ],
              "post_write_profile": [
                false,
                false
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "ee25ed11db19af3f728fb05ddd7a97386614d602f35bab9615f2013a75af3841",
              "stabilizer_sequence": [
                [
                  4,
                  14
                ],
                [
                  21,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0004"
              ],
              "state_pair": [
                4,
                14
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "d1ea42be8c173c9a4f0935bd885298d5b2ecc803d58bf91af138b08fbc5529ef",
              "use_right_profile": [
                8
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0000",
                "tau_0001"
              ]
            }
          ]
        },
        {
          "class_pair": [
            15,
            16
          ],
          "local_index": 2,
          "original_index": 4,
          "representatives": {
            "15": [
              7
            ],
            "16": [
              4
            ]
          },
          "support": [
            4,
            7,
            14,
            21
          ],
          "wpu_certificates": [
            {
              "class_pair": [
                15,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0006",
                "left_target": 1,
                "right_block": 15,
                "right_channel": "tau_0006",
                "right_target": 7,
                "source": 4
              },
              "offload_word": [
                "tau_0003",
                "tau_0006",
                "tau_0005"
              ],
              "operational_support": [
                4,
                7,
                14
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "7127c6a350855d1d07fa9245ef5ef52fcce7ca264d313e3b2091848215406ff9",
              "stabilizer_sequence": [
                [
                  4,
                  7
                ],
                [
                  4,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0006",
                "tau_0004"
              ],
              "state_pair": [
                4,
                7
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "d1ea42be8c173c9a4f0935bd885298d5b2ecc803d58bf91af138b08fbc5529ef",
              "use_right_profile": [
                9
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0006"
              ]
            },
            {
              "class_pair": [
                15,
                16
              ],
              "fork": {
                "left_block": 17,
                "left_channel": "tau_0006",
                "left_target": 1,
                "right_block": 15,
                "right_channel": "tau_0006",
                "right_target": 7,
                "source": 4
              },
              "offload_word": [
                "tau_0003",
                "tau_0006",
                "tau_0005"
              ],
              "operational_support": [
                4,
                7,
                14,
                21
              ],
              "post_write_profile": [
                true
              ],
              "split_depth": 1,
              "stabilizer_period": 1,
              "stabilizer_relation_digest": "ee25ed11db19af3f728fb05ddd7a97386614d602f35bab9615f2013a75af3841",
              "stabilizer_sequence": [
                [
                  4,
                  7
                ],
                [
                  21,
                  14
                ]
              ],
              "stabilizer_transient": 1,
              "stabilizer_word": [
                "tau_0006",
                "tau_0002",
                "tau_0006",
                "tau_0001",
                "tau_0004"
              ],
              "state_pair": [
                4,
                7
              ],
              "use_left_profile": [
                18
              ],
              "use_relation_digest": "d1ea42be8c173c9a4f0935bd885298d5b2ecc803d58bf91af138b08fbc5529ef",
              "use_right_profile": [
                9
              ],
              "use_word": [
                "tau_0002"
              ],
              "writer_channels": [
                "tau_0006"
              ]
            }
          ]
        }
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            0,
            13
          ],
          [
            3,
            20
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            12,
            11
          ],
          [
            14,
            13
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            10,
            9
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            2,
            8
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            10
          ],
          [
            5,
            17
          ],
          [
            5,
            19
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            16
          ],
          [
            7,
            18
          ],
          [
            8,
            5
          ],
          [
            9,
            7
          ],
          [
            10,
            8
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            16
          ],
          [
            14,
            18
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            18,
            7
          ],
          [
            18,
            14
          ],
          [
            19,
            8
          ],
          [
            19,
            15
          ],
          [
            20,
            13
          ],
          [
            21,
            14
          ]
        ],
        [
          [
            3,
            11
          ]
        ],
        [
          [
            7,
            9
          ]
        ],
        [
          [
            7,
            12
          ]
        ],
        [
          [
            11,
            6
          ],
          [
            12,
            7
          ]
        ],
        [
          [
            14,
            21
          ]
        ]
      ],
      "target_partition_digest": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db"
    }
  ],
  "schema": "certificate-h4-v1",
  "source_files": {
    "radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json": "e9775b144958523639466dcc2ceca8eb1b4030d4c8ad6df09228b92f3653f2fa",
    "archived-source/RUN_MANIFEST.json": "6c350f2c758668ca6fe0d5a2e5ce71e2cefbfce5f685800650f02ea20abdcef4"
  }
}


==> anc/reproducibility/headline_h4/CERTIFICATE_H4_CHECK_RESULTS.json <==
{
  "all_checks_pass": true,
  "all_negative_exactly_rejected": true,
  "all_positive_certificate_h4": true,
  "certificate": "headline_h4/CERTIFICATE_H4_CASES.json",
  "certificate_sha256": "24ec727321adce8cfddcbb89b8efb828b0f0eae4be6ee3e493eaf37cc8be436b",
  "checker": "dependency-free-certificate-h4-v1",
  "negative_case_count": 1,
  "negative_reports": [
    {
      "broken_opposite_pair_count": 40,
      "certificate_h4": false,
      "check_count": 1784,
      "checks": [
        {
          "check": "target/candidate exact edge identity",
          "ok": true
        },
        {
          "check": "partition endpoints in range",
          "ok": true
        },
        {
          "check": "profile preserved",
          "ok": true
        },
        {
          "check": "partition is nonidentity",
          "ok": true
        },
        {
          "check": "exact diamonds recomputed",
          "ok": true
        },
        {
          "check": "target is canonical opposite partition",
          "ok": true
        },
        {
          "check": "candidate breaks opposite mechanism",
          "ok": true
        },
        {
          "check": "target partition digest",
          "ok": true
        },
        {
          "check": "candidate partition digest",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relation carrier",
          "ok": true
        },
        {
          "check": "semigroup relations unique",
          "ok": true
        },
        {
          "check": "semigroup expected size",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "listed semigroup element generated by explicit word",
          "ok": true
        },
        {
          "check": "all generators in listed semigroup",
          "ok": true
        },
        {
          "check": "listed set closed under right multiplication by generators",
          "ok": true
        },
        {
          "check": "exact WPU absence",
          "ok": true
        }
      ],
      "exact_reason": "complete generated semigroup has no WPU pair",
      "null_index": 50,
      "seed_index": 226,
      "semigroup_element_count": 885,
      "wpu_audit": {
        "fork_count": 77,
        "stabilized_pair_count": 0,
        "transferred_pair_count": 44,
        "used_pair_count": 44,
        "wpu_pair_count": 0,
        "wpu_pairs": []
      }
    }
  ],
  "positive_case_count": 4,
  "positive_reports": [
    {
      "broken_opposite_pair_count": 5,
      "certificate_h4": true,
      "check_count": 183,
      "checks": [
        {
          "check": "target/candidate exact edge identity",
          "ok": true
        },
        {
          "check": "partition endpoints in range",
          "ok": true
        },
        {
          "check": "profile preserved",
          "ok": true
        },
        {
          "check": "partition is nonidentity",
          "ok": true
        },
        {
          "check": "exact diamonds recomputed",
          "ok": true
        },
        {
          "check": "target is canonical opposite partition",
          "ok": true
        },
        {
          "check": "candidate breaks opposite mechanism",
          "ok": true
        },
        {
          "check": "target partition digest",
          "ok": true
        },
        {
          "check": "candidate partition digest",
          "ok": true
        },
        {
          "check": "behavioral quotient nontrivial",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "at least two explicit record systems",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "public reciprocal translations",
          "ok": true
        },
        {
          "check": "operational localization relation",
          "ok": true
        },
        {
          "check": "recorded change stabilizer period > 1",
          "ok": true
        },
        {
          "check": "internally recorded phase map",
          "ok": true
        },
        {
          "check": "internally recorded change",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "gain cycle closed",
          "ok": true
        },
        {
          "check": "gain cycle edge alignment",
          "ok": true
        },
        {
          "check": "gain cycle odd",
          "ok": true
        },
        {
          "check": "Z2 gain graph unbalanced by double-cover SCC",
          "ok": true
        }
      ],
      "seed_index": 226,
      "selected_morphism_count": 2,
      "selected_system_count": 3,
      "unbalanced_base_systems": [
        0,
        2
      ]
    },
    {
      "broken_opposite_pair_count": 12,
      "certificate_h4": true,
      "check_count": 359,
      "checks": [
        {
          "check": "target/candidate exact edge identity",
          "ok": true
        },
        {
          "check": "partition endpoints in range",
          "ok": true
        },
        {
          "check": "profile preserved",
          "ok": true
        },
        {
          "check": "partition is nonidentity",
          "ok": true
        },
        {
          "check": "exact diamonds recomputed",
          "ok": true
        },
        {
          "check": "target is canonical opposite partition",
          "ok": true
        },
        {
          "check": "candidate breaks opposite mechanism",
          "ok": true
        },
        {
          "check": "target partition digest",
          "ok": true
        },
        {
          "check": "candidate partition digest",
          "ok": true
        },
        {
          "check": "behavioral quotient nontrivial",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "at least two explicit record systems",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "public reciprocal translations",
          "ok": true
        },
        {
          "check": "operational localization relation",
          "ok": true
        },
        {
          "check": "recorded change stabilizer period > 1",
          "ok": true
        },
        {
          "check": "internally recorded phase map",
          "ok": true
        },
        {
          "check": "internally recorded change",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "gain cycle closed",
          "ok": true
        },
        {
          "check": "gain cycle edge alignment",
          "ok": true
        },
        {
          "check": "gain cycle odd",
          "ok": true
        },
        {
          "check": "Z2 gain graph unbalanced by double-cover SCC",
          "ok": true
        }
      ],
      "seed_index": 3388,
      "selected_morphism_count": 2,
      "selected_system_count": 3,
      "unbalanced_base_systems": [
        1,
        2
      ]
    },
    {
      "broken_opposite_pair_count": 1,
      "certificate_h4": true,
      "check_count": 161,
      "checks": [
        {
          "check": "target/candidate exact edge identity",
          "ok": true
        },
        {
          "check": "partition endpoints in range",
          "ok": true
        },
        {
          "check": "profile preserved",
          "ok": true
        },
        {
          "check": "partition is nonidentity",
          "ok": true
        },
        {
          "check": "exact diamonds recomputed",
          "ok": true
        },
        {
          "check": "target is canonical opposite partition",
          "ok": true
        },
        {
          "check": "candidate breaks opposite mechanism",
          "ok": true
        },
        {
          "check": "target partition digest",
          "ok": true
        },
        {
          "check": "candidate partition digest",
          "ok": true
        },
        {
          "check": "behavioral quotient nontrivial",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "at least two explicit record systems",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "public reciprocal translations",
          "ok": true
        },
        {
          "check": "operational localization relation",
          "ok": true
        },
        {
          "check": "recorded change stabilizer period > 1",
          "ok": true
        },
        {
          "check": "internally recorded phase map",
          "ok": true
        },
        {
          "check": "internally recorded change",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "gain cycle closed",
          "ok": true
        },
        {
          "check": "gain cycle edge alignment",
          "ok": true
        },
        {
          "check": "gain cycle odd",
          "ok": true
        },
        {
          "check": "Z2 gain graph unbalanced by double-cover SCC",
          "ok": true
        }
      ],
      "seed_index": 4390,
      "selected_morphism_count": 2,
      "selected_system_count": 3,
      "unbalanced_base_systems": [
        0,
        2
      ]
    },
    {
      "broken_opposite_pair_count": 1,
      "certificate_h4": true,
      "check_count": 161,
      "checks": [
        {
          "check": "target/candidate exact edge identity",
          "ok": true
        },
        {
          "check": "partition endpoints in range",
          "ok": true
        },
        {
          "check": "profile preserved",
          "ok": true
        },
        {
          "check": "partition is nonidentity",
          "ok": true
        },
        {
          "check": "exact diamonds recomputed",
          "ok": true
        },
        {
          "check": "target is canonical opposite partition",
          "ok": true
        },
        {
          "check": "candidate breaks opposite mechanism",
          "ok": true
        },
        {
          "check": "target partition digest",
          "ok": true
        },
        {
          "check": "candidate partition digest",
          "ok": true
        },
        {
          "check": "behavioral quotient nontrivial",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "WPU fork left transition",
          "ok": true
        },
        {
          "check": "WPU fork right transition",
          "ok": true
        },
        {
          "check": "WPU fork quotient split",
          "ok": true
        },
        {
          "check": "WPU offload singleton pair",
          "ok": true
        },
        {
          "check": "WPU split depth",
          "ok": true
        },
        {
          "check": "WPU writer channels",
          "ok": true
        },
        {
          "check": "WPU post-write preservation",
          "ok": true
        },
        {
          "check": "WPU post-write profile",
          "ok": true
        },
        {
          "check": "WPU stabilizer nonidentity",
          "ok": true
        },
        {
          "check": "WPU stabilizer digest",
          "ok": true
        },
        {
          "check": "WPU persistent quotient-separated orbit",
          "ok": true
        },
        {
          "check": "WPU stabilizer transient",
          "ok": true
        },
        {
          "check": "WPU stabilizer period",
          "ok": true
        },
        {
          "check": "WPU stabilizer sequence",
          "ok": true
        },
        {
          "check": "WPU use nonidentity",
          "ok": true
        },
        {
          "check": "WPU use digest",
          "ok": true
        },
        {
          "check": "WPU use distinguishes pair",
          "ok": true
        },
        {
          "check": "WPU use nontrivial beyond quotient identity",
          "ok": true
        },
        {
          "check": "WPU use left profile",
          "ok": true
        },
        {
          "check": "WPU use right profile",
          "ok": true
        },
        {
          "check": "WPU class pair",
          "ok": true
        },
        {
          "check": "WPU operational support",
          "ok": true
        },
        {
          "check": "record system has WPU certificate",
          "ok": true
        },
        {
          "check": "record system common class pair",
          "ok": true
        },
        {
          "check": "record system support",
          "ok": true
        },
        {
          "check": "record system representatives nonempty",
          "ok": true
        },
        {
          "check": "record system representatives",
          "ok": true
        },
        {
          "check": "at least two explicit record systems",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "public reciprocal translations",
          "ok": true
        },
        {
          "check": "operational localization relation",
          "ok": true
        },
        {
          "check": "recorded change stabilizer period > 1",
          "ok": true
        },
        {
          "check": "internally recorded phase map",
          "ok": true
        },
        {
          "check": "internally recorded change",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "translation relation digest",
          "ok": true
        },
        {
          "check": "representation-independent translation",
          "ok": true
        },
        {
          "check": "translation induced class map",
          "ok": true
        },
        {
          "check": "translation parity",
          "ok": true
        },
        {
          "check": "gain cycle closed",
          "ok": true
        },
        {
          "check": "gain cycle edge alignment",
          "ok": true
        },
        {
          "check": "gain cycle odd",
          "ok": true
        },
        {
          "check": "Z2 gain graph unbalanced by double-cover SCC",
          "ok": true
        }
      ],
      "seed_index": 4986,
      "selected_morphism_count": 2,
      "selected_system_count": 3,
      "unbalanced_base_systems": [
        0,
        1
      ]
    }
  ],
  "scope": {
    "negative": "The supplied finite semigroup is checked for generation and closure, then WPU absence is exhausted over that certified set.",
    "positive": "Only named words and witnesses are evaluated; no semigroup closure search."
  }
}


==> anc/reproducibility/headline_h4/check_certificate_h4.py <==
#!/usr/bin/env python3
"""Dependency-free checker for explicit certificate-H4 cases.

Positive cases evaluate only the words and finite witnesses named in the
certificate.  They do not enumerate a semigroup closure.  The exact negative
ships an explicit 885-element semigroup; the checker verifies generation and
closure, then exhausts the WPU definition over that certified finite set.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import defaultdict
from pathlib import Path
from typing import Iterable, Mapping, Sequence


Relation = tuple[int, ...]
Edge = tuple[int, int]

PACKAGE_ROOT = Path(__file__).resolve().parents[1]
EXPECTED_POSITIVE_SEEDS = (226, 3388, 4390, 4986)
EXPECTED_NEGATIVE_CASES = ((226, 50),)


def portable_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(PACKAGE_ROOT).as_posix()
    except ValueError:
        return path.name


def validate_case_inventory(payload) -> None:
    if payload.get("schema") != "certificate-h4-v1":
        raise ValueError("unexpected certificate schema")
    positive_seeds = tuple(
        int(case["seed_index"]) for case in payload.get("positive_cases", ())
    )
    negative_cases = tuple(
        (int(case["seed_index"]), int(case["null_index"]))
        for case in payload.get("negative_cases", ())
    )
    if positive_seeds != EXPECTED_POSITIVE_SEEDS:
        raise ValueError(
            f"expected positive seeds {EXPECTED_POSITIVE_SEEDS}, got {positive_seeds}"
        )
    if negative_cases != EXPECTED_NEGATIVE_CASES:
        raise ValueError(
            f"expected negative cases {EXPECTED_NEGATIVE_CASES}, got {negative_cases}"
        )


def digest(value) -> str:
    encoded = json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")
    return hashlib.sha256(encoded).hexdigest()


def bit_indices(mask: int):
    while mask:
        low = mask & -mask
        yield low.bit_length() - 1
        mask ^= low


def compose(first: Relation, second: Relation) -> Relation:
    if len(first) != len(second):
        raise AssertionError("relation carrier mismatch")
    rows = []
    for first_row in first:
        output = 0
        for middle in bit_indices(first_row):
            output |= second[middle]
        rows.append(output)
    return tuple(rows)


def identity(state_count: int) -> Relation:
    return tuple(1 << state for state in range(state_count))


def is_identity(relation: Relation) -> bool:
    return relation == identity(len(relation))


def singleton_target(mask: int):
    if mask and mask & (mask - 1) == 0:
        return mask.bit_length() - 1
    return None


def eval_word(
    generators: Mapping[str, Relation], word: Sequence[str], state_count: int
) -> Relation:
    if not word:
        return identity(state_count)
    if any(name not in generators for name in word):
        raise AssertionError(f"word uses unknown generator: {word}")
    result = generators[word[0]]
    for name in word[1:]:
        result = compose(result, generators[name])
    return result


def edge(raw) -> Edge:
    if not isinstance(raw, list) or len(raw) != 2:
        raise AssertionError(f"invalid edge {raw!r}")
    return int(raw[0]), int(raw[1])


def partition(raw_classes) -> tuple[tuple[Edge, ...], ...]:
    return tuple(
        sorted(
            tuple(sorted(edge(item) for item in values))
            for values in raw_classes
        )
    )


def unlabelled(classes) -> frozenset[frozenset[Edge]]:
    return frozenset(frozenset(values) for values in classes)


def edge_map(classes) -> dict[Edge, int]:
    output = {}
    for class_index, values in enumerate(classes):
        if not values:
            raise AssertionError("empty partition block")
        for item in values:
            if item in output:
                raise AssertionError(f"duplicate edge {item}")
            output[item] = class_index
    return output


def generators_from_partition(
    state_count: int, classes: Sequence[Sequence[Edge]]
) -> dict[str, Relation]:
    output = {}
    for class_index, values in enumerate(classes):
        rows = [0] * state_count
        for source, target in values:
            if not (0 <= source < state_count and 0 <= target < state_count):
                raise AssertionError("edge endpoint outside carrier")
            rows[source] |= 1 << target
        output[f"tau_{class_index:04d}"] = tuple(rows)
    return output


def exact_diamonds(state_count: int, edges: Iterable[Edge]):
    adjacency = [set() for _ in range(state_count)]
    for source, target in edges:
        adjacency[source].add(target)
    output = set()
    for source in range(state_count):
        neighbors = sorted(adjacency[source])
        for left_index, left in enumerate(neighbors):
            for right in neighbors[left_index + 1 :]:
                for join in sorted(adjacency[left] & adjacency[right]):
                    if len({source, left, right, join}) == 4:
                        output.add((source, left, right, join))
    return tuple(sorted(output))


def opposite_partition(edges: Sequence[Edge], diamonds) -> tuple[tuple[Edge, ...], ...]:
    ordered = tuple(sorted(edges))
    index = {item: position for position, item in enumerate(ordered)}
    parent = list(range(len(ordered)))

    def find(item):
        while parent[item] != item:
            parent[item] = parent[parent[item]]
            item = parent[item]
        return item

    def union(left, right):
        a, b = find(left), find(right)
        if a != b:
            parent[max(a, b)] = min(a, b)

    for source, left, right, join in diamonds:
        for first, second in (
            ((source, left), (right, join)),
            ((source, right), (left, join)),
        ):
            union(index[first], index[second])
    grouped = defaultdict(list)
    for position, item in enumerate(ordered):
        grouped[find(position)].append(item)
    return tuple(sorted(tuple(sorted(values)) for values in grouped.values()))


def structural_checks(case, require):
    state_count = int(case["state_count"])
    target = partition(case["target_partition_classes"])
    candidate = partition(case["partition_classes"])
    target_map = edge_map(target)
    candidate_map = edge_map(candidate)
    require("target/candidate exact edge identity", set(target_map) == set(candidate_map))
    require(
        "partition endpoints in range",
        all(0 <= u < state_count and 0 <= v < state_count for u, v in target_map),
    )
    require(
        "profile preserved",
        sorted(map(len, target), reverse=True)
        == sorted(map(len, candidate), reverse=True),
    )
    require("partition is nonidentity", unlabelled(target) != unlabelled(candidate))
    computed_diamonds = exact_diamonds(state_count, target_map)
    supplied_diamonds = tuple(sorted(tuple(map(int, item)) for item in case["diamonds"]))
    require("exact diamonds recomputed", computed_diamonds == supplied_diamonds)
    require(
        "target is canonical opposite partition",
        unlabelled(opposite_partition(tuple(sorted(target_map)), computed_diamonds))
        == unlabelled(target),
    )
    broken = set()
    for source, left, right, join in computed_diamonds:
        for first, second in (
            ((source, left), (right, join)),
            ((source, right), (left, join)),
        ):
            if candidate_map[first] != candidate_map[second]:
                broken.add(tuple(sorted((first, second))))
    require("candidate breaks opposite mechanism", bool(broken))
    require(
        "target partition digest",
        digest([[list(item) for item in values] for values in target])
        == case["target_partition_digest"],
    )
    require(
        "candidate partition digest",
        digest([[list(item) for item in values] for values in candidate])
        == case["partition_digest"],
    )
    return state_count, target, candidate, broken


def same_partition(left: Sequence[int], right: Sequence[int]) -> bool:
    if len(left) != len(right):
        return False
    return all(
        (left[a] == left[b]) == (right[a] == right[b])
        for a in range(len(left))
        for b in range(a + 1, len(left))
    )


def behavioral_quotient(generators: Mapping[str, Relation], state_count: int):
    current = tuple(0 for _ in range(state_count))
    history = [current]
    while True:
        signatures = []
        for state in range(state_count):
            signatures.append(
                tuple(
                    (
                        channel,
                        tuple(
                            sorted(
                                {
                                    current[target]
                                    for target in bit_indices(generators[channel][state])
                                }
                            )
                        ),
                    )
                    for channel in sorted(generators)
                )
            )
        ordered = sorted(set(signatures))
        block = {signature: index for index, signature in enumerate(ordered)}
        refined = tuple(block[signature] for signature in signatures)
        if same_partition(current, refined):
            if refined != history[-1]:
                history.append(refined)
            current = refined
            break
        history.append(refined)
        current = refined
    return current, tuple(history)


def split_depth(history, left: int, right: int):
    for depth, row in enumerate(history):
        if row[left] != row[right]:
            return depth
    return None


def pair_image(relation: Relation, pair: tuple[int, int]):
    left = singleton_target(relation[pair[0]])
    right = singleton_target(relation[pair[1]])
    if left is None or right is None:
        return None
    return left, right


def persistent_pair_orbit(relation: Relation, pair, block_of):
    seen = {}
    sequence = []
    current = tuple(pair)
    changed = False
    for _ in range(max(1, len(block_of) ** 2 + 1)):
        if current in seen:
            if not changed:
                return None
            transient = seen[current]
            return {
                "transient": transient,
                "period": len(sequence) - transient,
                "sequence": tuple(sequence),
            }
        seen[current] = len(sequence)
        sequence.append(current)
        image = pair_image(relation, current)
        if image is None or block_of[image[0]] == block_of[image[1]]:
            return None
        changed |= image != current
        current = image
    return None


def block_profile(relation: Relation, state: int, block_of):
    return tuple(sorted({block_of[target] for target in bit_indices(relation[state])}))


def relation_digest(relation: Relation) -> str:
    return digest(list(relation))


def check_wpu(cert, generators, block_of, history, state_count, require):
    pair = tuple(map(int, cert["state_pair"]))
    fork = cert["fork"]
    source = int(fork["source"])
    left_target = int(fork["left_target"])
    right_target = int(fork["right_target"])
    left_channel = str(fork["left_channel"])
    right_channel = str(fork["right_channel"])
    require("WPU fork left transition", bool(generators[left_channel][source] & (1 << left_target)))
    require("WPU fork right transition", bool(generators[right_channel][source] & (1 << right_target)))
    require("WPU fork quotient split", block_of[left_target] != block_of[right_target])

    offload = eval_word(generators, cert["offload_word"], state_count)
    image = pair_image(offload, (left_target, right_target))
    require("WPU offload singleton pair", image is not None and tuple(sorted(image)) == pair)
    depth = split_depth(history, *pair)
    require("WPU split depth", depth == int(cert["split_depth"]))
    writer_channels = tuple(sorted({left_channel, right_channel}))
    require("WPU writer channels", list(writer_channels) == cert["writer_channels"])
    left_writer = tuple(bool(generators[name][pair[0]]) for name in writer_channels)
    right_writer = tuple(bool(generators[name][pair[1]]) for name in writer_channels)
    require("WPU post-write preservation", left_writer == right_writer)
    require("WPU post-write profile", list(left_writer) == cert["post_write_profile"])

    stabilizer = eval_word(generators, cert["stabilizer_word"], state_count)
    require("WPU stabilizer nonidentity", not is_identity(stabilizer))
    require("WPU stabilizer digest", relation_digest(stabilizer) == cert["stabilizer_relation_digest"])
    orbit = persistent_pair_orbit(stabilizer, pair, block_of)
    require("WPU persistent quotient-separated orbit", orbit is not None)
    require("WPU stabilizer transient", orbit["transient"] == int(cert["stabilizer_transient"]))
    require("WPU stabilizer period", orbit["period"] == int(cert["stabilizer_period"]))
    require(
        "WPU stabilizer sequence",
        [list(item) for item in orbit["sequence"]] == cert["stabilizer_sequence"],
    )

    use = eval_word(generators, cert["use_word"], state_count)
    require("WPU use nonidentity", not is_identity(use))
    require("WPU use digest", relation_digest(use) == cert["use_relation_digest"])
    left_profile = block_profile(use, pair[0], block_of)
    right_profile = block_profile(use, pair[1], block_of)
    require("WPU use distinguishes pair", left_profile != right_profile)
    require(
        "WPU use nontrivial beyond quotient identity",
        not (
            left_profile == (block_of[pair[0]],)
            and right_profile == (block_of[pair[1]],)
        ),
    )
    require("WPU use left profile", list(left_profile) == cert["use_left_profile"])
    require("WPU use right profile", list(right_profile) == cert["use_right_profile"])
    class_pair = tuple(sorted((block_of[pair[0]], block_of[pair[1]])))
    require("WPU class pair", list(class_pair) == cert["class_pair"])
    support = sorted({state for item in orbit["sequence"] for state in item})
    require("WPU operational support", support == cert["operational_support"])
    return {
        "class_pair": class_pair,
        "support": frozenset(support),
        "orbit": orbit,
        "stabilizer_word": tuple(cert["stabilizer_word"]),
    }


def check_system(raw_system, generators, block_of, history, state_count, require):
    certs = [
        check_wpu(item, generators, block_of, history, state_count, require)
        for item in raw_system["wpu_certificates"]
    ]
    require("record system has WPU certificate", bool(certs))
    class_pair = tuple(map(int, raw_system["class_pair"]))
    require("record system common class pair", all(item["class_pair"] == class_pair for item in certs))
    support = frozenset(state for item in certs for state in item["support"])
    require("record system support", sorted(support) == raw_system["support"])
    representatives = {
        block: tuple(sorted(state for state in support if block_of[state] == block))
        for block in class_pair
    }
    require("record system representatives nonempty", all(representatives.values()))
    require(
        "record system representatives",
        {str(block): list(representatives[block]) for block in class_pair}
        == raw_system["representatives"],
    )
    return {
        "class_pair": class_pair,
        "support": support,
        "representatives": representatives,
        "certificates": certs,
    }


def induced_translation(relation: Relation, source, target, block_of):
    output = []
    target_classes = set(target["class_pair"])
    for source_class in source["class_pair"]:
        image_classes = set()
        for state in source["representatives"][source_class]:
            image = singleton_target(relation[state])
            if image is None or image not in target["support"]:
                return None
            block = block_of[image]
            if block not in target_classes:
                return None
            image_classes.add(block)
        if len(image_classes) != 1:
            return None
        output.append(next(iter(image_classes)))
    if len(output) != 2 or output[0] == output[1]:
        return None
    return tuple(output)


def check_morphism(raw, systems, generators, block_of, state_count, require):
    source_index = int(raw["source_system"])
    target_index = int(raw["target_system"])
    relation = eval_word(generators, raw["word"], state_count)
    require("translation relation digest", relation_digest(relation) == raw["relation_digest"])
    induced = induced_translation(relation, systems[source_index], systems[target_index], block_of)
    require("representation-independent translation", induced is not None)
    require("translation induced class map", list(induced) == raw["induced_class_map"])
    target_pair = systems[target_index]["class_pair"]
    if induced == target_pair:
        parity = 0
    elif induced == target_pair[::-1]:
        parity = 1
    else:
        raise AssertionError("translation is not a two-class bijection")
    require("translation parity", parity == int(raw["parity"]))
    return {"source": source_index, "target": target_index, "parity": parity}


def kosaraju_scc(node_count: int, edges: Sequence[tuple[int, int]]):
    adjacency = [[] for _ in range(node_count)]
    reverse = [[] for _ in range(node_count)]
    for source, target in edges:
        adjacency[source].append(target)
        reverse[target].append(source)
    seen = [False] * node_count
    order = []

    for root in range(node_count):
        if seen[root]:
            continue
        stack = [(root, 0)]
        seen[root] = True
        while stack:
            vertex, position = stack[-1]
            if position < len(adjacency[vertex]):
                target = adjacency[vertex][position]
                stack[-1] = (vertex, position + 1)
                if not seen[target]:
                    seen[target] = True
                    stack.append((target, 0))
            else:
                order.append(vertex)
                stack.pop()

    component = [-1] * node_count
    for root in reversed(order):
        if component[root] >= 0:
            continue
        label = root
        component[root] = label
        stack = [root]
        while stack:
            vertex = stack.pop()
            for target in reverse[vertex]:
                if component[target] < 0:
                    component[target] = label
                    stack.append(target)
    return component


def gain_graph_unbalanced(system_count: int, morphisms):
    lifted_edges = []
    for item in morphisms:
        for incoming in (0, 1):
            source = 2 * item["source"] + incoming
            target = 2 * item["target"] + (incoming ^ item["parity"])
            lifted_edges.append((source, target))
    component = kosaraju_scc(2 * system_count, lifted_edges)
    bases = [
        system
        for system in range(system_count)
        if component[2 * system] == component[2 * system + 1]
    ]
    return bool(bases), bases


def check_positive(case):
    checks = []

    def require(name, condition):
        checks.append({"check": name, "ok": bool(condition)})
        if not condition:
            raise AssertionError(name)

    state_count, _target, candidate, broken = structural_checks(case, require)
    generators = generators_from_partition(state_count, candidate)
    block_of, history = behavioral_quotient(generators, state_count)
    require("behavioral quotient nontrivial", len(set(block_of)) > 1)
    systems = [
        check_system(item, generators, block_of, history, state_count, require)
        for item in case["systems"]
    ]
    require("at least two explicit record systems", len(systems) >= 2)

    public = case["gates"]["public_translation"]
    forward = check_morphism(public["forward"], systems, generators, block_of, state_count, require)
    reverse = check_morphism(public["reverse"], systems, generators, block_of, state_count, require)
    left = int(public["left_system"])
    right = int(public["right_system"])
    require("public reciprocal translations", (forward["source"], forward["target"]) == (left, right) and (reverse["source"], reverse["target"]) == (right, left))

    localization = case["gates"]["localization"]
    loc_left = systems[int(localization["left_system"])]
    loc_right = systems[int(localization["right_system"])]
    a, b = set(loc_left["support"]), set(loc_right["support"])
    if not a & b:
        relation = "disjoint"
    elif a == b:
        relation = "coextensive"
    elif a < b or b < a:
        relation = "nested"
    else:
        relation = "proper_overlap"
    require("operational localization relation", relation == localization["relation"] and relation in {"nested", "proper_overlap"})

    change = case["gates"]["recorded_change"]
    source = systems[int(change["source_system"])]
    target = systems[int(change["target_system"])]
    cert = source["certificates"][int(change["source_certificate_index"])]
    cycle = cert["orbit"]["sequence"][
        cert["orbit"]["transient"] : cert["orbit"]["transient"] + cert["orbit"]["period"]
    ]
    require("recorded change stabilizer period > 1", cert["orbit"]["period"] > 1)
    reading = eval_word(generators, change["reading_word"], state_count)
    side = int(change["side"])
    sequence = []
    valid = True
    for pair in cycle:
        image = singleton_target(reading[pair[side]])
        if image is None or image not in target["support"]:
            valid = False
            break
        block = block_of[image]
        if block not in set(target["class_pair"]):
            valid = False
            break
        sequence.append(block)
    require("internally recorded phase map", valid and sequence == change["phase_class_sequence"])
    require("internally recorded change", len(set(sequence)) > 1)

    odd = case["gates"]["odd_holonomy"]
    morphisms = [
        check_morphism(item, systems, generators, block_of, state_count, require)
        for item in odd["morphisms"]
    ]
    cycle_indices = list(map(int, odd["system_cycle"]))
    require("gain cycle closed", cycle_indices[0] == cycle_indices[-1])
    require("gain cycle edge alignment", all((item["source"], item["target"]) == tuple(cycle_indices[index : index + 2]) for index, item in enumerate(morphisms)))
    parity = sum(item["parity"] for item in morphisms) % 2
    require("gain cycle odd", parity == 1 and parity == int(odd["total_parity"]))
    unbalanced, bases = gain_graph_unbalanced(len(systems), morphisms)
    require("Z2 gain graph unbalanced by double-cover SCC", unbalanced)

    return {
        "seed_index": int(case["seed_index"]),
        "certificate_h4": True,
        "selected_system_count": len(systems),
        "selected_morphism_count": len(morphisms),
        "unbalanced_base_systems": bases,
        "broken_opposite_pair_count": len(broken),
        "check_count": len(checks),
        "checks": checks,
    }


def transition_rows(generators):
    rows = []
    for channel in sorted(generators):
        for source, mask in enumerate(generators[channel]):
            for target in bit_indices(mask):
                rows.append((source, target, channel))
    return rows


def endogenous_forks(generators, block_of):
    by_source = defaultdict(set)
    for source, target, channel in transition_rows(generators):
        by_source[source].add((channel, target))
    output = {}
    for source, outcomes in by_source.items():
        ordered = sorted(outcomes)
        for left_index, (left_channel, left_target) in enumerate(ordered):
            for right_channel, right_target in ordered[left_index + 1 :]:
                if block_of[left_target] == block_of[right_target]:
                    continue
                key = (source, min(left_target, right_target), max(left_target, right_target))
                output.setdefault(
                    key,
                    {
                        "source": source,
                        "left_target": left_target,
                        "right_target": right_target,
                        "left_channel": left_channel,
                        "right_channel": right_channel,
                    },
                )
    return [output[key] for key in sorted(output)]


def exact_wpu_audit(generators, semigroup, block_of, history):
    state_count = len(block_of)
    forks = endogenous_forks(generators, block_of)
    continuations = [identity(state_count), *semigroup]
    transferred = set()
    for fork in forks:
        for relation in continuations:
            image = pair_image(
                relation,
                (int(fork["left_target"]), int(fork["right_target"])),
            )
            if image is None or image[0] == image[1]:
                continue
            pair = tuple(sorted(image))
            if split_depth(history, *pair) is None:
                continue
            channels = tuple(sorted({fork["left_channel"], fork["right_channel"]}))
            left = tuple(bool(generators[name][pair[0]]) for name in channels)
            right = tuple(bool(generators[name][pair[1]]) for name in channels)
            if left == right:
                transferred.add(pair)

    stabilized = 0
    used = 0
    wpu_pairs = []
    for pair in sorted(transferred):
        has_stabilizer = any(
            not is_identity(relation)
            and persistent_pair_orbit(relation, pair, block_of) is not None
            for relation in semigroup
        )
        has_use = False
        for relation in semigroup:
            if is_identity(relation):
                continue
            left_profile = block_profile(relation, pair[0], block_of)
            right_profile = block_profile(relation, pair[1], block_of)
            if left_profile == right_profile:
                continue
            if (
                left_profile == (block_of[pair[0]],)
                and right_profile == (block_of[pair[1]],)
            ):
                continue
            has_use = True
            break
        stabilized += int(has_stabilizer)
        used += int(has_use)
        if len(set(block_of)) > 1 and has_stabilizer and has_use:
            wpu_pairs.append(pair)
    return {
        "fork_count": len(forks),
        "transferred_pair_count": len(transferred),
        "stabilized_pair_count": stabilized,
        "used_pair_count": used,
        "wpu_pair_count": len(wpu_pairs),
        "wpu_pairs": [list(pair) for pair in wpu_pairs],
    }


def check_negative(case):
    checks = []

    def require(name, condition):
        checks.append({"check": name, "ok": bool(condition)})
        if not condition:
            raise AssertionError(name)

    state_count, _target, candidate, broken = structural_checks(case, require)
    generators = generators_from_partition(state_count, candidate)
    block_of, history = behavioral_quotient(generators, state_count)
    listed = []
    words = []
    for item in case["complete_semigroup"]:
        relation = tuple(map(int, item["rows"]))
        require("semigroup relation carrier", len(relation) == state_count)
        listed.append(relation)
        words.append(tuple(map(str, item["word"])))
    semigroup = set(listed)
    require("semigroup relations unique", len(semigroup) == len(listed))
    require("semigroup expected size", len(semigroup) == int(case["expected_semigroup_element_count"]))
    for relation, word in zip(listed, words):
        require("listed semigroup element generated by explicit word", eval_word(generators, word, state_count) == relation)
    require("all generators in listed semigroup", all(relation in semigroup for relation in generators.values()))
    closed = True
    for relation in listed:
        for generator in generators.values():
            if compose(relation, generator) not in semigroup:
                closed = False
                break
        if not closed:
            break
    require("listed set closed under right multiplication by generators", closed)
    audit = exact_wpu_audit(generators, listed, block_of, history)
    require("exact WPU absence", audit["wpu_pair_count"] == int(case["expected_wpu_certificate_count"]) == 0)
    return {
        "seed_index": int(case["seed_index"]),
        "null_index": int(case["null_index"]),
        "certificate_h4": False,
        "exact_reason": "complete generated semigroup has no WPU pair",
        "semigroup_element_count": len(listed),
        "wpu_audit": audit,
        "broken_opposite_pair_count": len(broken),
        "check_count": len(checks),
        "checks": checks,
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_case_inventory(payload)
    positives = [check_positive(case) for case in payload["positive_cases"]]
    negatives = [check_negative(case) for case in payload["negative_cases"]]
    result = {
        "checker": "dependency-free-certificate-h4-v1",
        "certificate": portable_path(args.certificate),
        "certificate_sha256": hashlib.sha256(args.certificate.read_bytes()).hexdigest(),
        "positive_case_count": len(positives),
        "negative_case_count": len(negatives),
        "all_positive_certificate_h4": all(item["certificate_h4"] for item in positives),
        "all_negative_exactly_rejected": all(not item["certificate_h4"] for item in negatives),
        "all_checks_pass": all(
            check["ok"]
            for report in [*positives, *negatives]
            for check in report["checks"]
        ),
        "positive_reports": positives,
        "negative_reports": negatives,
        "scope": {
            "positive": "Only named words and witnesses are evaluated; no semigroup closure search.",
            "negative": "The supplied finite semigroup is checked for generation and closure, then WPU absence is exhausted over that certified set.",
        },
    }
    text = json.dumps(result, ensure_ascii=False, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text, encoding="utf-8")
    print(
        json.dumps(
            {
                "positive_case_count": result["positive_case_count"],
                "negative_case_count": result["negative_case_count"],
                "all_checks_pass": result["all_checks_pass"],
                "positive_checks": sum(item["check_count"] for item in positives),
                "negative_checks": sum(item["check_count"] for item in negatives),
            },
            indent=2,
        )
    )
    passed = (
        result["all_checks_pass"]
        and result["all_positive_certificate_h4"]
        and result["all_negative_exactly_rejected"]
        and result["positive_case_count"] == len(EXPECTED_POSITIVE_SEEDS)
        and result["negative_case_count"] == len(EXPECTED_NEGATIVE_CASES)
    )
    return 0 if passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/incidence_csp_3388/CHECKSUMS.json <==
{
  "EXACT_CSP_SEARCH.jsonl": "694e1244e5560a321b3ce481eb18308ab8e5ecbaa1180d13d8daa0e590c10888",
  "FINAL_VERDICT.json": "876f20d4fc149c17bd8207e716810e84816fe85c64bce8a8192d3b7e1bb823e8"
}


==> anc/reproducibility/incidence_csp_3388/CSP_SOLUTION_CERTIFICATES_3388.json <==
{
  "candidate_count": 10,
  "candidates": [
    {
      "assignment_digest": "60d01e394fdc51d7b995346aa7cbb21220909fa7ed55d824b5b6001eba015a78",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            16
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            23
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            19
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 0
    },
    {
      "assignment_digest": "904fb259511dcf2215e1ddd1244ee1d152ee4a893d365d3a2b47e7fef67ac7d1",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            23
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            16
          ],
          [
            14,
            17
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            16
          ],
          [
            14,
            15
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            23
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 1
    },
    {
      "assignment_digest": "e6369a90e68a0464153a4e25bfb5e7b37c39236a00545e818ec9bfa81d9061f3",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            23
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            16
          ],
          [
            14,
            19
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            25
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            16
          ],
          [
            14,
            15
          ],
          [
            14,
            17
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            19
          ],
          [
            21,
            23
          ],
          [
            21,
            24
          ],
          [
            21,
            27
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 2
    },
    {
      "assignment_digest": "aca9c12b80c1adcaa898cf8d967861f936ccd0c3305ddc86e8d0793455f76b9d",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            22
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            16
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            17
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            23
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            15
          ],
          [
            6,
            0
          ],
          [
            6,
            23
          ],
          [
            14,
            16
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 3
    },
    {
      "assignment_digest": "9f6a08818d5f6756d98dd9424b588e10f632667e621e62b2a4d5b74c4e8eee02",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            22
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            16
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            19
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            6
          ],
          [
            21,
            23
          ],
          [
            21,
            25
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            15
          ],
          [
            6,
            0
          ],
          [
            6,
            23
          ],
          [
            14,
            16
          ],
          [
            14,
            17
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            24
          ],
          [
            21,
            27
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 4
    },
    {
      "assignment_digest": "93e359aba837aed5342b4a08806a7cb60ca4acc23f5fd198a5cf2fdb622c3ffd",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            22
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            23
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            15
          ],
          [
            6,
            0
          ],
          [
            6,
            16
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            21,
            24
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 5
    },
    {
      "assignment_digest": "244c1c876c63ac3f94eabf3bd323124728202873a05f275cfe07337a507f5411",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            16
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            23
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            19
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 6
    },
    {
      "assignment_digest": "8e206015384610ed2c5a64c89f307c44afe7e44da172d5f110a281fb133b68ac",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            23
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            16
          ],
          [
            14,
            17
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            27
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            16
          ],
          [
            14,
            15
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            23
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 7
    },
    {
      "assignment_digest": "80d4065e350ea970574caf93c4a2ac9fb465061000f758975bdd69f58f9c6d57",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            15
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            23
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            16
          ],
          [
            14,
            19
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            25
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            25,
            26
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            22
          ],
          [
            6,
            0
          ],
          [
            6,
            16
          ],
          [
            14,
            15
          ],
          [
            14,
            17
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            19
          ],
          [
            21,
            23
          ],
          [
            21,
            24
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 8
    },
    {
      "assignment_digest": "3af6e0fa358d4041dea43608ee8405531152334ec44f1056ca0f0ae8a771ebc4",
      "changed_edge_count": 24,
      "partition_by_fixed_role": [
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            22
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            6,
            16
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            17
          ],
          [
            15,
            18
          ],
          [
            16,
            14
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            23
          ],
          [
            21,
            27
          ],
          [
            22,
            21
          ],
          [
            23,
            28
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            15
          ],
          [
            6,
            0
          ],
          [
            6,
            23
          ],
          [
            14,
            16
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            14
          ],
          [
            16,
            20
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            22
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            22,
            26
          ],
          [
            23,
            21
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "solution_index": 9
    }
  ],
  "claim": "ten distinct non-target fixed-role assignments in I(c_3388)",
  "directed_edges": [
    [
      0,
      1
    ],
    [
      0,
      6
    ],
    [
      0,
      14
    ],
    [
      0,
      21
    ],
    [
      1,
      0
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      1,
      15
    ],
    [
      1,
      18
    ],
    [
      1,
      22
    ],
    [
      1,
      26
    ],
    [
      2,
      0
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      2
    ],
    [
      4,
      0
    ],
    [
      4,
      1
    ],
    [
      4,
      5
    ],
    [
      4,
      8
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ],
    [
      5,
      4
    ],
    [
      6,
      0
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      16
    ],
    [
      6,
      20
    ],
    [
      6,
      23
    ],
    [
      6,
      28
    ],
    [
      7,
      0
    ],
    [
      7,
      8
    ],
    [
      7,
      10
    ],
    [
      8,
      0
    ],
    [
      8,
      7
    ],
    [
      9,
      0
    ],
    [
      9,
      6
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      10,
      0
    ],
    [
      10,
      7
    ],
    [
      11,
      0
    ],
    [
      11,
      6
    ],
    [
      11,
      9
    ],
    [
      12,
      0
    ],
    [
      12,
      6
    ],
    [
      12,
      13
    ],
    [
      13,
      0
    ],
    [
      13,
      6
    ],
    [
      13,
      12
    ],
    [
      14,
      0
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      19
    ],
    [
      14,
      24
    ],
    [
      15,
      1
    ],
    [
      15,
      14
    ],
    [
      15,
      18
    ],
    [
      16,
      6
    ],
    [
      16,
      14
    ],
    [
      16,
      20
    ],
    [
      17,
      0
    ],
    [
      17,
      14
    ],
    [
      17,
      18
    ],
    [
      18,
      1
    ],
    [
      18,
      15
    ],
    [
      18,
      17
    ],
    [
      19,
      0
    ],
    [
      19,
      14
    ],
    [
      19,
      20
    ],
    [
      20,
      6
    ],
    [
      20,
      16
    ],
    [
      20,
      19
    ],
    [
      21,
      0
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      21,
      25
    ],
    [
      21,
      27
    ],
    [
      22,
      1
    ],
    [
      22,
      21
    ],
    [
      22,
      26
    ],
    [
      23,
      6
    ],
    [
      23,
      21
    ],
    [
      23,
      28
    ],
    [
      24,
      0
    ],
    [
      25,
      0
    ],
    [
      25,
      21
    ],
    [
      25,
      26
    ],
    [
      26,
      1
    ],
    [
      26,
      22
    ],
    [
      26,
      25
    ],
    [
      27,
      0
    ],
    [
      27,
      21
    ],
    [
      27,
      28
    ],
    [
      28,
      6
    ],
    [
      28,
      23
    ],
    [
      28,
      27
    ]
  ],
  "schema": "fixed-role-incidence-solution-certificate-v1",
  "seed_index": 3388,
  "solver_report": {
    "flow_check_count": 30,
    "memoized_unsat_state_count": 0,
    "node_count": 24,
    "propagation_round_count": 225,
    "root_propagation_certificate": {
      "initial_ambiguous_edge_count": 60,
      "initial_domain_size_histogram": {
        "1": 48,
        "2": 42,
        "3": 18
      },
      "root_all_singleton": false,
      "root_ambiguous_edge_count": 42,
      "root_assignment_equals_target": null,
      "root_domain_size_histogram": {
        "1": 66,
        "2": 42
      },
      "root_domains_digest": "99c22e8bb269c48c855db6aa7a8bc0d3e12561dc4b7f46ae2088fee5d63945d4",
      "root_feasible": true
    },
    "runtime_seconds": 0.04333239999687066,
    "search_exhaustive": false,
    "solution_count": 10,
    "status": "SOLUTION_LIMIT_REACHED"
  },
  "state_count": 29,
  "target_assignment_digest": "051174260ed4b77f2bfde6f0928f54db3d26d174227b48034c8ab9bce7093e27",
  "target_partition_by_fixed_role": [
    [
      [
        0,
        1
      ],
      [
        0,
        6
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        10
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        2,
        3
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        4,
        5
      ],
      [
        4,
        8
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        4
      ],
      [
        6,
        0
      ],
      [
        6,
        7
      ],
      [
        6,
        8
      ],
      [
        6,
        9
      ],
      [
        6,
        11
      ],
      [
        6,
        12
      ],
      [
        6,
        13
      ],
      [
        7,
        0
      ],
      [
        7,
        8
      ],
      [
        7,
        10
      ],
      [
        8,
        0
      ],
      [
        8,
        7
      ],
      [
        9,
        0
      ],
      [
        9,
        6
      ],
      [
        9,
        10
      ],
      [
        9,
        11
      ],
      [
        10,
        0
      ],
      [
        10,
        7
      ],
      [
        11,
        0
      ],
      [
        11,
        6
      ],
      [
        11,
        9
      ],
      [
        12,
        0
      ],
      [
        12,
        6
      ],
      [
        12,
        13
      ],
      [
        13,
        0
      ],
      [
        13,
        6
      ],
      [
        13,
        12
      ],
      [
        14,
        15
      ],
      [
        14,
        16
      ],
      [
        15,
        14
      ],
      [
        16,
        14
      ],
      [
        17,
        18
      ],
      [
        18,
        17
      ],
      [
        19,
        20
      ],
      [
        20,
        19
      ],
      [
        21,
        22
      ],
      [
        21,
        23
      ],
      [
        22,
        21
      ],
      [
        23,
        21
      ],
      [
        25,
        26
      ],
      [
        26,
        25
      ],
      [
        27,
        28
      ],
      [
        28,
        27
      ]
    ],
    [
      [
        0,
        14
      ],
      [
        0,
        21
      ],
      [
        1,
        15
      ],
      [
        1,
        22
      ],
      [
        6,
        16
      ],
      [
        6,
        23
      ],
      [
        14,
        17
      ],
      [
        14,
        19
      ],
      [
        14,
        24
      ],
      [
        15,
        18
      ],
      [
        16,
        20
      ],
      [
        17,
        0
      ],
      [
        18,
        1
      ],
      [
        19,
        0
      ],
      [
        20,
        6
      ],
      [
        21,
        24
      ],
      [
        21,
        25
      ],
      [
        21,
        27
      ],
      [
        22,
        26
      ],
      [
        23,
        28
      ],
      [
        24,
        0
      ],
      [
        25,
        0
      ],
      [
        26,
        1
      ],
      [
        27,
        0
      ],
      [
        28,
        6
      ]
    ],
    [
      [
        1,
        18
      ]
    ],
    [
      [
        1,
        26
      ]
    ],
    [
      [
        6,
        20
      ]
    ],
    [
      [
        6,
        28
      ]
    ],
    [
      [
        14,
        0
      ],
      [
        15,
        1
      ],
      [
        16,
        6
      ]
    ],
    [
      [
        17,
        14
      ],
      [
        18,
        15
      ]
    ],
    [
      [
        19,
        14
      ],
      [
        20,
        16
      ]
    ],
    [
      [
        21,
        0
      ],
      [
        22,
        1
      ],
      [
        23,
        6
      ]
    ],
    [
      [
        25,
        21
      ],
      [
        26,
        22
      ]
    ],
    [
      [
        27,
        21
      ],
      [
        28,
        23
      ]
    ]
  ]
}


==> anc/reproducibility/incidence_csp_3388/EXACT_CSP_SEARCH.jsonl <==
{"core_index":1,"edge_count":108,"member_count":29,"positive_at_cap_1000":[{"candidate_partition_digest":"81c26af76a19bf5b4d27a164d0d52510832de9d87b84ec7872db3e554ec3c58e","changed_edge_count":24,"changed_edges":[[0,1],[0,6],[0,14],[0,21],[1,0],[1,15],[6,0],[6,16],[14,15],[14,16],[14,17],[14,19],[15,14],[15,18],[17,0],[17,18],[18,1],[18,17],[20,6],[20,19],[22,21],[22,26],[25,0],[25,26]],"evaluation_cap_1000":{"bounded_relative_algebraic_spacetime_candidate":true,"internally_recorded_change_candidate":true,"odd_holonomy_base_system_count":6,"odd_holonomy_witnesses":[{"base_system":9,"cycle_length":2,"morphisms":[{"induced_class_map":[14,24],"parity":0,"relation_digest":"40e904b73e34182f1b5abc082a913c246ab111a742eb7ab8483c2868f21c4afd","source_system":9,"target_system":36,"word":["tau_0000","tau_0000","tau_0000","tau_0008"]},{"induced_class_map":[21,2],"parity":1,"relation_digest":"f8dc765eb8ce10870f9c414a59e029a1c28f67efd3e3d96118d183dff9ed226d","source_system":36,"target_system":9,"word":["tau_0006"]}],"system_cycle":[9,36,9],"total_parity":1},{"base_system":23,"cycle_length":2,"morphisms":[{"induced_class_map":[12,14],"parity":0,"relation_digest":"7a5062edf136d793627936ad8b4830582485ec97f7dbe3bd87f63a5eef3c4000","source_system":23,"target_system":28,"word":["tau_0000","tau_0000","tau_0007"]},{"induced_class_map":[21,8],"parity":1,"relation_digest":"2a7eb73d035a1ed2de5be57a0809e21c2fe902e169e597495f81bc96fdb535e4","source_system":28,"target_system":23,"word":["tau_0000","tau_0001","tau_0007","tau_0006"]}],"system_cycle":[23,28,23],"total_parity":1},{"base_system":28,"cycle_length":2,"morphisms":[{"induced_class_map":[8,21],"parity":0,"relation_digest":"f8dc765eb8ce10870f9c414a59e029a1c28f67efd3e3d96118d183dff9ed226d","source_system":28,"target_system":23,"word":["tau_0006"]},{"induced_class_map":[14,12],"parity":1,"relation_digest":"5b50d7162bbd4e7f5666cb732f0d2a476ce2303538b9a8560642dbff22cff163","source_system":23,"target_system":28,"word":["tau_0000","tau_0000","tau_0001","tau_0007"]}],"system_cycle":[28,23,28],"total_parity":1},{"base_system":36,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"1485ac0774e739c67abb57ce2efe0fc5d7e90d05866b6af52e501951b339ee73","source_system":36,"target_system":9,"word":["tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[24,14],"parity":1,"relation_digest":"77614c25e6a5e68c7774d8c887049ddff74a0c69b6f50e093bc71c3a7c492968","source_system":9,"target_system":36,"word":["tau_0000","tau_0000","tau_0000","tau_0001","tau_0008"]}],"system_cycle":[36,9,36],"total_parity":1},{"base_system":37,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"22064800c1b773d9bb245c24be3f0ca7b29dd4d9d462d1c9f27d2709a98cd2f8","source_system":37,"target_system":9,"word":["tau_0000","tau_0001","tau_0011","tau_0009"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":9,"target_system":37,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]}],"system_cycle":[37,9,37],"total_parity":1},{"base_system":40,"cycle_length":3,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"d820f788e03022f4affb11609fdad6928416299db686737f3f40142a131d8baa","source_system":40,"target_system":9,"word":["tau_0000","tau_0001","tau_0001","tau_0000","tau_0006"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":9,"target_system":37,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]},{"induced_class_map":[15,23],"parity":0,"relation_digest":"bf31eb22b9d23b0992e2ad038277dc7b29b3a3c6a64d6c616aa0aec7ede0abc7","source_system":37,"target_system":40,"word":["tau_0000","tau_0000","tau_0000","tau_0010"]}],"system_cycle":[40,9,37,40],"total_parity":1}],"operational_localization_candidate":true,"public_translation_candidate":true,"record_system_count":48,"semigroup_complete":false,"semigroup_element_count":1000,"translation_morphism_count":184,"write_preserve_use_certificate_count":88},"evaluation_cap_5000":{"bounded_relative_algebraic_spacetime_candidate":true,"internally_recorded_change_candidate":true,"odd_holonomy_base_system_count":6,"odd_holonomy_witnesses":[{"base_system":15,"cycle_length":2,"morphisms":[{"induced_class_map":[8,21],"parity":0,"relation_digest":"91a8edd288824c77fe46841897293c94e9eda390384c218e3c5309483a9aa354","source_system":15,"target_system":40,"word":["tau_0001","tau_0000","tau_0000","tau_0001","tau_0007","tau_0006"]},{"induced_class_map":[21,2],"parity":1,"relation_digest":"3090eef98f8ca3cb496d45c7eebfb6abffed34474b66292b8e42557849448dc2","source_system":40,"target_system":15,"word":["tau_0001","tau_0001","tau_0001","tau_0011","tau_0009"]}],"system_cycle":[15,40,15],"total_parity":1},{"base_system":40,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"8af6820269e9c43e41b714de4e65aa8e7de5dc45c3578cde6c174e4bc9391eca","source_system":40,"target_system":15,"word":["tau_0000","tau_0001","tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[21,8],"parity":1,"relation_digest":"0379ef9de22c0abf674636bff8546b89812b456082cdea4298aa52b7b2f08c7d","source_system":15,"target_system":40,"word":["tau_0001","tau_0000","tau_0000","tau_0007","tau_0006"]}],"system_cycle":[40,15,40],"total_parity":1},{"base_system":50,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"0d0d134b2128d1cb653f2af3796290997acf39f17d24f4561f398d5942715fe5","source_system":50,"target_system":15,"word":["tau_0001","tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[14,12],"parity":1,"relation_digest":"a710767fb84760c7ae31012db91748ff00d53e05e4ba505f0d0289bb9bed9a27","source_system":15,"target_system":50,"word":["tau_0001","tau_0000","tau_0000","tau_0007"]}],"system_cycle":[50,15,50],"total_parity":1},{"base_system":63,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"1485ac0774e739c67abb57ce2efe0fc5d7e90d05866b6af52e501951b339ee73","source_system":63,"target_system":15,"word":["tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[24,14],"parity":1,"relation_digest":"77614c25e6a5e68c7774d8c887049ddff74a0c69b6f50e093bc71c3a7c492968","source_system":15,"target_system":63,"word":["tau_0000","tau_0000","tau_0000","tau_0001","tau_0008"]}],"system_cycle":[63,15,63],"total_parity":1},{"base_system":67,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"22064800c1b773d9bb245c24be3f0ca7b29dd4d9d462d1c9f27d2709a98cd2f8","source_system":67,"target_system":15,"word":["tau_0000","tau_0001","tau_0011","tau_0009"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":15,"target_system":67,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]}],"system_cycle":[67,15,67],"total_parity":1},{"base_system":70,"cycle_length":2,"morphisms":[{"induced_class_map":[21,2],"parity":1,"relation_digest":"544a4d006b1b22311732728a42bd97b1a1b8f3bad36964c62197528f5ceb0910","source_system":70,"target_system":15,"word":["tau_0001","tau_0000","tau_0001","tau_0001","tau_0000","tau_0006"]},{"induced_class_map":[15,23],"parity":0,"relation_digest":"3450d80626dbde4ae4620b576ad1b3a446e8495d09baabbc20f1c2bf5cda0723","source_system":15,"target_system":70,"word":["tau_0001","tau_0001","tau_0001","tau_0000","tau_0000","tau_0010"]}],"system_cycle":[70,15,70],"total_parity":1}],"operational_localization_candidate":true,"public_translation_candidate":true,"record_system_count":87,"semigroup_complete":false,"semigroup_element_count":5000,"translation_morphism_count":808,"write_preserve_use_certificate_count":389},"solution_index":0,"structural_certificate":{"candidate_incidence_digest":"30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e","checks":{"nonidentity_fixed_role_partition":true,"nonidentity_unlabelled_partition":true,"same_class_size_by_fixed_role":true,"same_exact_directed_edge_set":true,"same_incoming_count_for_every_vertex_and_target_role":true,"same_outgoing_count_for_every_vertex_and_target_role":true,"same_role_count":true,"same_role_size_multiset":true},"status":"PASS","target_incidence_digest":"30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e"}}],"positive_at_cap_5000":[{"candidate_partition_digest":"81c26af76a19bf5b4d27a164d0d52510832de9d87b84ec7872db3e554ec3c58e","changed_edge_count":24,"changed_edges":[[0,1],[0,6],[0,14],[0,21],[1,0],[1,15],[6,0],[6,16],[14,15],[14,16],[14,17],[14,19],[15,14],[15,18],[17,0],[17,18],[18,1],[18,17],[20,6],[20,19],[22,21],[22,26],[25,0],[25,26]],"evaluation_cap_1000":{"bounded_relative_algebraic_spacetime_candidate":true,"internally_recorded_change_candidate":true,"odd_holonomy_base_system_count":6,"odd_holonomy_witnesses":[{"base_system":9,"cycle_length":2,"morphisms":[{"induced_class_map":[14,24],"parity":0,"relation_digest":"40e904b73e34182f1b5abc082a913c246ab111a742eb7ab8483c2868f21c4afd","source_system":9,"target_system":36,"word":["tau_0000","tau_0000","tau_0000","tau_0008"]},{"induced_class_map":[21,2],"parity":1,"relation_digest":"f8dc765eb8ce10870f9c414a59e029a1c28f67efd3e3d96118d183dff9ed226d","source_system":36,"target_system":9,"word":["tau_0006"]}],"system_cycle":[9,36,9],"total_parity":1},{"base_system":23,"cycle_length":2,"morphisms":[{"induced_class_map":[12,14],"parity":0,"relation_digest":"7a5062edf136d793627936ad8b4830582485ec97f7dbe3bd87f63a5eef3c4000","source_system":23,"target_system":28,"word":["tau_0000","tau_0000","tau_0007"]},{"induced_class_map":[21,8],"parity":1,"relation_digest":"2a7eb73d035a1ed2de5be57a0809e21c2fe902e169e597495f81bc96fdb535e4","source_system":28,"target_system":23,"word":["tau_0000","tau_0001","tau_0007","tau_0006"]}],"system_cycle":[23,28,23],"total_parity":1},{"base_system":28,"cycle_length":2,"morphisms":[{"induced_class_map":[8,21],"parity":0,"relation_digest":"f8dc765eb8ce10870f9c414a59e029a1c28f67efd3e3d96118d183dff9ed226d","source_system":28,"target_system":23,"word":["tau_0006"]},{"induced_class_map":[14,12],"parity":1,"relation_digest":"5b50d7162bbd4e7f5666cb732f0d2a476ce2303538b9a8560642dbff22cff163","source_system":23,"target_system":28,"word":["tau_0000","tau_0000","tau_0001","tau_0007"]}],"system_cycle":[28,23,28],"total_parity":1},{"base_system":36,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"1485ac0774e739c67abb57ce2efe0fc5d7e90d05866b6af52e501951b339ee73","source_system":36,"target_system":9,"word":["tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[24,14],"parity":1,"relation_digest":"77614c25e6a5e68c7774d8c887049ddff74a0c69b6f50e093bc71c3a7c492968","source_system":9,"target_system":36,"word":["tau_0000","tau_0000","tau_0000","tau_0001","tau_0008"]}],"system_cycle":[36,9,36],"total_parity":1},{"base_system":37,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"22064800c1b773d9bb245c24be3f0ca7b29dd4d9d462d1c9f27d2709a98cd2f8","source_system":37,"target_system":9,"word":["tau_0000","tau_0001","tau_0011","tau_0009"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":9,"target_system":37,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]}],"system_cycle":[37,9,37],"total_parity":1},{"base_system":40,"cycle_length":3,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"d820f788e03022f4affb11609fdad6928416299db686737f3f40142a131d8baa","source_system":40,"target_system":9,"word":["tau_0000","tau_0001","tau_0001","tau_0000","tau_0006"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":9,"target_system":37,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]},{"induced_class_map":[15,23],"parity":0,"relation_digest":"bf31eb22b9d23b0992e2ad038277dc7b29b3a3c6a64d6c616aa0aec7ede0abc7","source_system":37,"target_system":40,"word":["tau_0000","tau_0000","tau_0000","tau_0010"]}],"system_cycle":[40,9,37,40],"total_parity":1}],"operational_localization_candidate":true,"public_translation_candidate":true,"record_system_count":48,"semigroup_complete":false,"semigroup_element_count":1000,"translation_morphism_count":184,"write_preserve_use_certificate_count":88},"evaluation_cap_5000":{"bounded_relative_algebraic_spacetime_candidate":true,"internally_recorded_change_candidate":true,"odd_holonomy_base_system_count":6,"odd_holonomy_witnesses":[{"base_system":15,"cycle_length":2,"morphisms":[{"induced_class_map":[8,21],"parity":0,"relation_digest":"91a8edd288824c77fe46841897293c94e9eda390384c218e3c5309483a9aa354","source_system":15,"target_system":40,"word":["tau_0001","tau_0000","tau_0000","tau_0001","tau_0007","tau_0006"]},{"induced_class_map":[21,2],"parity":1,"relation_digest":"3090eef98f8ca3cb496d45c7eebfb6abffed34474b66292b8e42557849448dc2","source_system":40,"target_system":15,"word":["tau_0001","tau_0001","tau_0001","tau_0011","tau_0009"]}],"system_cycle":[15,40,15],"total_parity":1},{"base_system":40,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"8af6820269e9c43e41b714de4e65aa8e7de5dc45c3578cde6c174e4bc9391eca","source_system":40,"target_system":15,"word":["tau_0000","tau_0001","tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[21,8],"parity":1,"relation_digest":"0379ef9de22c0abf674636bff8546b89812b456082cdea4298aa52b7b2f08c7d","source_system":15,"target_system":40,"word":["tau_0001","tau_0000","tau_0000","tau_0007","tau_0006"]}],"system_cycle":[40,15,40],"total_parity":1},{"base_system":50,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"0d0d134b2128d1cb653f2af3796290997acf39f17d24f4561f398d5942715fe5","source_system":50,"target_system":15,"word":["tau_0001","tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[14,12],"parity":1,"relation_digest":"a710767fb84760c7ae31012db91748ff00d53e05e4ba505f0d0289bb9bed9a27","source_system":15,"target_system":50,"word":["tau_0001","tau_0000","tau_0000","tau_0007"]}],"system_cycle":[50,15,50],"total_parity":1},{"base_system":63,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"1485ac0774e739c67abb57ce2efe0fc5d7e90d05866b6af52e501951b339ee73","source_system":63,"target_system":15,"word":["tau_0000","tau_0000","tau_0008","tau_0006"]},{"induced_class_map":[24,14],"parity":1,"relation_digest":"77614c25e6a5e68c7774d8c887049ddff74a0c69b6f50e093bc71c3a7c492968","source_system":15,"target_system":63,"word":["tau_0000","tau_0000","tau_0000","tau_0001","tau_0008"]}],"system_cycle":[63,15,63],"total_parity":1},{"base_system":67,"cycle_length":2,"morphisms":[{"induced_class_map":[2,21],"parity":0,"relation_digest":"22064800c1b773d9bb245c24be3f0ca7b29dd4d9d462d1c9f27d2709a98cd2f8","source_system":67,"target_system":15,"word":["tau_0000","tau_0001","tau_0011","tau_0009"]},{"induced_class_map":[20,15],"parity":1,"relation_digest":"f657143b29803fc2052bb1b20cf3d560407fa8004294f012612dfbc9a0f7227b","source_system":15,"target_system":67,"word":["tau_0000","tau_0000","tau_0001","tau_0001","tau_0011"]}],"system_cycle":[67,15,67],"total_parity":1},{"base_system":70,"cycle_length":2,"morphisms":[{"induced_class_map":[21,2],"parity":1,"relation_digest":"544a4d006b1b22311732728a42bd97b1a1b8f3bad36964c62197528f5ceb0910","source_system":70,"target_system":15,"word":["tau_0001","tau_0000","tau_0001","tau_0001","tau_0000","tau_0006"]},{"induced_class_map":[15,23],"parity":0,"relation_digest":"3450d80626dbde4ae4620b576ad1b3a446e8495d09baabbc20f1c2bf5cda0723","source_system":15,"target_system":70,"word":["tau_0001","tau_0001","tau_0001","tau_0000","tau_0000","tau_0010"]}],"system_cycle":[70,15,70],"total_parity":1}],"operational_localization_candidate":true,"public_translation_candidate":true,"record_system_count":87,"semigroup_complete":false,"semigroup_element_count":5000,"translation_morphism_count":808,"write_preserve_use_certificate_count":389},"solution_index":0,"structural_certificate":{"candidate_incidence_digest":"30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e","checks":{"nonidentity_fixed_role_partition":true,"nonidentity_unlabelled_partition":true,"same_class_size_by_fixed_role":true,"same_exact_directed_edge_set":true,"same_incoming_count_for_every_vertex_and_target_role":true,"same_outgoing_count_for_every_vertex_and_target_role":true,"same_role_count":true,"same_role_size_multiset":true},"status":"PASS","target_incidence_digest":"30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e"}}],"role_count":12,"seed_index":3388,"seed_signature":"{P(A,A);R(A,P(A,A));R(V,P(A,A))}","solver":{"flow_check_count":28,"memoized_unsat_state_count":0,"node_count":24,"propagation_round_count":206,"runtime_seconds":0.035260500000731554,"search_exhaustive":false,"solution_count":10,"status":"SOLUTION_LIMIT_REACHED"},"structural_solution_count":10,"target_partition_digest":"0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b","tested_at_cap_1000":1,"tested_at_cap_5000":1}


==> anc/reproducibility/incidence_csp_3388/FINAL_VERDICT.json <==
{
  "all_searches_exhaustive_or_solution_limited": true,
  "all_seeds_have_cap_1000_positive": true,
  "all_seeds_have_cap_5000_positive": true,
  "all_seeds_have_structural_alternative": true,
  "node_limit_per_seed": 2000000,
  "relation_word_bound": 10,
  "requested_seed_indices": [
    3388
  ],
  "runtime_seconds": 102.67051989999891,
  "search_family": "EXACT_EDGE_ROLE_CSP_WITH_CARDINALITY_PROPAGATION_AND_FLOW_PRUNING",
  "semigroup_caps": [
    1000,
    5000
  ],
  "solution_limit_per_seed": 10,
  "status": "PASS",
  "time_limit_seconds_per_seed": 300.0
}


==> anc/reproducibility/incidence_csp_3388/check_csp_solutions_3388.py <==
#!/usr/bin/env python3
"""Verify ten explicit fixed-role incidence alternatives for row 3388."""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter
from pathlib import Path


def edge(raw):
    return int(raw[0]), int(raw[1])


def digest(value) -> str:
    text = json.dumps(
        value,
        ensure_ascii=False,
        sort_keys=True,
        separators=(",", ":"),
    )
    return hashlib.sha256(text.encode("utf-8")).hexdigest()


def assignment(blocks, ordered_edges):
    mapping = {}
    for role, block in enumerate(blocks):
        if not block:
            raise ValueError(f"role {role} is empty")
        for raw in block:
            item = edge(raw)
            if item in mapping:
                raise ValueError(f"duplicate edge {item}")
            mapping[item] = role
    if set(mapping) != set(ordered_edges):
        raise ValueError("partition does not cover the declared edge carrier exactly")
    return tuple(mapping[item] for item in ordered_edges)


def margins(state_count, ordered_edges, roles):
    outgoing = Counter()
    incoming = Counter()
    for (source, target), role in zip(ordered_edges, roles):
        if not (0 <= source < state_count and 0 <= target < state_count):
            raise ValueError("edge endpoint outside declared carrier")
        outgoing[source, role] += 1
        incoming[target, role] += 1
    return outgoing, incoming


def unlabelled(blocks):
    return tuple(
        sorted(tuple(sorted(edge(item) for item in block)) for block in blocks)
    )


def validate_inventory(payload):
    if payload.get("schema") != "fixed-role-incidence-solution-certificate-v1":
        raise ValueError("unexpected CSP certificate schema")
    if int(payload.get("seed_index", -1)) != 3388:
        raise ValueError("CSP certificate must be for seed 3388")
    if int(payload.get("state_count", -1)) != 29:
        raise ValueError("CSP certificate must use the 29-state carrier")
    if len(payload.get("directed_edges", ())) != 108:
        raise ValueError("CSP certificate must contain all 108 directed edges")
    if len(payload.get("target_partition_by_fixed_role", ())) != 12:
        raise ValueError("CSP certificate must contain the 12 fixed target roles")
    if int(payload.get("candidate_count", -1)) != 10:
        raise ValueError("CSP certificate must declare exactly ten alternatives")
    if len(payload.get("candidates", ())) != 10:
        raise ValueError("CSP certificate must materialize exactly ten alternatives")


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_inventory(payload)
    state_count = int(payload["state_count"])
    edges = tuple(edge(item) for item in payload["directed_edges"])
    if len(edges) != len(set(edges)):
        raise ValueError("declared directed edge carrier has duplicates")

    target_blocks = payload["target_partition_by_fixed_role"]
    target = assignment(target_blocks, edges)
    target_out, target_in = margins(state_count, edges, target)
    if digest(list(target)) != payload["target_assignment_digest"]:
        raise ValueError("target assignment digest mismatch")

    seen = set()
    checks = []
    target_sizes = tuple(len(block) for block in target_blocks)
    target_unlabelled = unlabelled(target_blocks)
    for expected_index, candidate in enumerate(payload["candidates"]):
        blocks = candidate["partition_by_fixed_role"]
        roles = assignment(blocks, edges)
        out, inc = margins(state_count, edges, roles)
        row = {
            "solution_index": int(candidate["solution_index"]),
            "index_matches_position": int(candidate["solution_index"]) == expected_index,
            "assignment_digest_matches": digest(list(roles))
            == candidate["assignment_digest"],
            "fixed_role_sizes_match": tuple(len(block) for block in blocks)
            == target_sizes,
            "outgoing_margins_match": out == target_out,
            "incoming_margins_match": inc == target_in,
            "non_target_fixed_role_assignment": roles != target,
            "non_target_unlabelled_partition": unlabelled(blocks)
            != target_unlabelled,
            "changed_edge_count_matches": sum(
                old != new for old, new in zip(target, roles)
            )
            == int(candidate["changed_edge_count"]),
            "distinct_from_previous_candidates": roles not in seen,
        }
        seen.add(roles)
        row["all_checks_pass"] = all(
            value for key, value in row.items() if key != "solution_index"
        )
        checks.append(row)

    candidate_count = len(checks)
    result = {
        "status": (
            "PASS"
            if candidate_count == int(payload["candidate_count"]) == 10
            and len(seen) == 10
            and all(row["all_checks_pass"] for row in checks)
            else "FAIL"
        ),
        "seed_index": int(payload["seed_index"]),
        "candidate_count": candidate_count,
        "distinct_verified_non_target_assignments": len(seen),
        "certified_fixed_role_fibre_lower_bound": 1 + len(seen),
        "checks": checks,
    }
    text = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.write_text(text, encoding="utf-8")
    print(text, end="")
    return 0 if result["status"] == "PASS" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/incidence_cycle_census/ALTERNATING_CYCLE_CENSUS.json <==
{
  "all_shortest_candidates_preserve_role_sizes_and_vertex_incidence": true,
  "candidate_partition_digests": [
    "0a9771ae46a0453a87236a6f16965261ddf66898387c32f8491746f80ceb8517",
    "17d2cd0d6012294f0812a25c6839b245570e80a7fc46ca491822c3393f1708c0",
    "1df30610e7b9683489a0738034712eec63ad1bb39f6f45d2a90a7adfe62e09b6",
    "37984bb21b87af092bd70cf7f8376d1731692237d80cd945a8452736a38ccb44",
    "382cffe91f4fb769d3a20c5728558f593579f4a1cd9f04d45882373cba188549",
    "3ff2c5ecf837554ad6c9d47bfabf9cb2f1030ac242a0779efbba98af07f57cc1",
    "40efaa03345d586a100065392d942bd0c066fa8af65b644841aecd2bb1cfbb14",
    "419249971f62b1893da4848590ce6e7d20fcab3fcc3396d477a5b6c32938b440",
    "41cab47ed1d3b6f0ae3ff8d380dd03b743ab2412eb6e23faa56a020f6e7c7f92",
    "4e1e4421234833ac51b80177ba288ca3a65091bb694fc70a4d604bc3846b9c18",
    "5ac5144b27f6291ed0f1475655679a576350e4814388225c54abaf1dcd3ee75c",
    "5b083498ac9ea6b2a9971ea99b07daa254e3287293d9ddfcb6facb3aa1a9205a",
    "863bca7dc319eeddc903df932a3755ecca9fbaeae687fe61858044990d962fda",
    "89a8367bc8fc81c10e33067d1a7df9958637395b19a6f7af8b5a3dd0bda1177d",
    "96df10e2550a293c07e2653abf1c7e7e455007e2ea49db96ba5f675f105d7fe7",
    "97035a132a025f7d1689cf40cf6c088acb12cf12a21c47830d0aeb7b8b3727cb",
    "9929b0375a608e2b64f23e9f6851cda910c3f02caea8a4933f32fbdb696d23dd",
    "9f266bb35cde4ccf1433fe3a6da0385827c4b7a2d2a0fea43d329efcd15cf661",
    "a4c2afef81258ae81de9b670df8b782728d870998e5394823b51b3614faafe6d",
    "abffcde03f6959f056f5306d3bbd6106c7ea8546eff83cca6cdd99762e42fd36",
    "b3174e0d260df375a78e1e59a1cb0a01991c2f119a43682ecf2f4c835cefe107",
    "b3944c29c99723ab93e020b6f98437eb7bce1160330863540f6536c7e0fd6e03",
    "c07217b334602b6d0d597291cc97792c38a8f30c5e36935c68bef8ad484f57bd",
    "c8be8b0becd25e86721461201759e3993bee04509cbd2e3e6b1f074a49d83df6",
    "ca5776ac86af8a14d02d42f13143649c1e612e329df8d7f7e55870e8d55b4775",
    "cca11687d801cd3ed4e15677c939675882ff4cf4cf993aa56467ef7faa09f195",
    "d5238f6ac8e4fca8b1948322a5cf27dca34bde23c21fa7a36a1e8fe7602f259c",
    "d8943501f2a71cd83351d1d1f891663f794f972f1cd412d2ff12308b10b35ee8",
    "deb2540dac48f1db184b8f2edbe5dbab0939827662343c4a5684b2b578d13abf",
    "df9e4a917f368780eecccd3b7b3f209cff93b2d275836ff3cf69162f5026c29c",
    "e326073820339ba5c91da61a9b83fc0b3f3e585d7cc58a826bb4cb1eee7008c8",
    "ffb22a4e03df849c1726b62d1f4046bf7a301c6142a27e38ebb6ed0b2af4fba6"
  ],
  "certificate_candidate_is_in_census": true,
  "certificate_candidate_partition_digest": "d8943501f2a71cd83351d1d1f891663f794f972f1cd412d2ff12308b10b35ee8",
  "directed_edge_count": 108,
  "distinct_resulting_fixed_role_partitions": 32,
  "distinct_resulting_unlabelled_partitions": 32,
  "distinct_shortest_cycle_edge_sets": 32,
  "global_minimum_cycle_length": 12,
  "global_minimum_role_pairs": [
    "0,1"
  ],
  "raw_shortest_starting_edge_encodings": 192,
  "role_count": 12,
  "role_pairs_with_any_cycle": [
    {
      "minimum_cycle_length": 12,
      "raw_shortest_starting_edge_encodings": 192,
      "roles": [
        0,
        1
      ]
    }
  ],
  "schema": "alternating-cycle-census-v1",
  "seed_index": 3388,
  "source_certificate": "../incidence_seed3388/CERTIFICATE_H4.json",
  "source_certificate_sha256": "47044ca4b1e544d1700483fe320a8a3dac63275c5b0d6702c3ba10713119d0b8",
  "starting_edge_multiplicity_per_partition_histogram": {
    "6": 32
  },
  "state_count": 29,
  "status": "PASS",
  "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b"
}


==> anc/reproducibility/incidence_cycle_census/check_alternating_cycle_census.py <==
#!/usr/bin/env python3
"""Verify the exhaustive shortest two-role alternating-cycle census.

The input is the portable row-3388 certificate already shipped with the
ancillary package.  For each unordered pair of roles a < b, form the directed
bipartite graph in which an a-edge (u,v) is oriented u -> n+v and a b-edge is
oriented n+v -> u.  Every directed cycle is therefore an alternating incidence
trade.  The search enumerates *all* shortest return paths for every possible
initial a-edge; retaining only one BFS parent would undercount this census.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter, defaultdict, deque
from itertools import combinations
from pathlib import Path
from typing import Any, Iterable, Sequence


HERE = Path(__file__).resolve().parent
DEFAULT_CERTIFICATE = HERE.parent / "incidence_seed3388" / "CERTIFICATE_H4.json"
DEFAULT_EXPECTED = HERE / "ALTERNATING_CYCLE_CENSUS.json"

Edge = tuple[int, int]
Classes = tuple[tuple[Edge, ...], ...]


def stable_json_bytes(value: Any) -> bytes:
    return json.dumps(
        value, ensure_ascii=True, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")


def digest(value: Any) -> str:
    return hashlib.sha256(stable_json_bytes(value)).hexdigest()


def file_sha256(path: Path) -> str:
    hasher = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(1 << 20), b""):
            hasher.update(block)
    return hasher.hexdigest()


def normalize_classes(raw: Sequence[Sequence[Sequence[int]]]) -> Classes:
    return tuple(
        tuple(sorted((int(edge[0]), int(edge[1])) for edge in role))
        for role in raw
    )


def validate_source(certificate: dict[str, Any]) -> tuple[int, Classes, set[Edge]]:
    state_count = int(certificate["state_count"])
    if state_count <= 0:
        raise AssertionError("state_count must be positive")

    classes = normalize_classes(certificate["target_partition"])
    directed_edges = {
        (int(edge[0]), int(edge[1])) for edge in certificate["directed_edges"]
    }
    if len(directed_edges) != len(certificate["directed_edges"]):
        raise AssertionError("directed_edges contains a duplicate")
    if any(not (0 <= u < state_count and 0 <= v < state_count) for u, v in directed_edges):
        raise AssertionError("directed edge outside the declared state set")

    flattened = [edge for role in classes for edge in role]
    if len(flattened) != len(set(flattened)):
        raise AssertionError("target partition assigns an edge more than once")
    if set(flattened) != directed_edges:
        raise AssertionError("target partition does not cover exactly directed_edges")
    if digest(certificate["target_partition"]) != certificate["target_partition_digest"]:
        raise AssertionError("target_partition_digest mismatch")
    return state_count, classes, directed_edges


def oriented_pair_graph(
    state_count: int, classes: Classes, role_a: int, role_b: int
) -> tuple[tuple[tuple[int, Edge], ...], ...]:
    adjacency: list[list[tuple[int, Edge]]] = [
        [] for _ in range(2 * state_count)
    ]
    for edge in classes[role_a]:
        source, destination = edge
        adjacency[source].append((state_count + destination, edge))
    for edge in classes[role_b]:
        source, destination = edge
        adjacency[state_count + destination].append((source, edge))
    return tuple(tuple(sorted(values)) for values in adjacency)


def all_shortest_paths(
    adjacency: Sequence[Sequence[tuple[int, Edge]]], start: int, goal: int
) -> list[tuple[Edge, ...]]:
    """Return every shortest directed path, represented by its edge sequence."""
    distance = {start: 0}
    predecessors: dict[int, list[tuple[int, Edge]]] = defaultdict(list)
    queue = deque([start])
    goal_distance: int | None = None

    while queue:
        node = queue.popleft()
        if goal_distance is not None and distance[node] >= goal_distance:
            continue
        for next_node, edge in adjacency[node]:
            next_distance = distance[node] + 1
            if next_node not in distance:
                distance[next_node] = next_distance
                predecessors[next_node].append((node, edge))
                if next_node == goal:
                    goal_distance = next_distance
                else:
                    queue.append(next_node)
            elif distance[next_node] == next_distance:
                predecessors[next_node].append((node, edge))

    if goal not in distance:
        return []

    memo: dict[int, list[tuple[Edge, ...]]] = {start: [()]}

    def reconstruct(node: int) -> list[tuple[Edge, ...]]:
        if node in memo:
            return memo[node]
        paths: list[tuple[Edge, ...]] = []
        for previous, edge in sorted(predecessors[node]):
            for prefix in reconstruct(previous):
                paths.append(prefix + (edge,))
        memo[node] = paths
        return paths

    return reconstruct(goal)


def apply_trade(classes: Classes, role_a: int, role_b: int, edges: Sequence[Edge]) -> Classes:
    mutable = [set(role) for role in classes]
    for edge in edges:
        if edge in mutable[role_a]:
            mutable[role_a].remove(edge)
            mutable[role_b].add(edge)
        elif edge in mutable[role_b]:
            mutable[role_b].remove(edge)
            mutable[role_a].add(edge)
        else:
            raise AssertionError("cycle contains an edge outside its role pair")
    return tuple(tuple(sorted(role)) for role in mutable)


def incidence_profile(
    state_count: int, classes: Classes
) -> tuple[tuple[tuple[int, ...], tuple[int, ...]], ...]:
    profile = []
    for role in classes:
        outgoing = [0] * state_count
        incoming = [0] * state_count
        for source, destination in role:
            outgoing[source] += 1
            incoming[destination] += 1
        profile.append((tuple(outgoing), tuple(incoming)))
    return tuple(profile)


def unlabelled_partition(classes: Classes) -> tuple[tuple[Edge, ...], ...]:
    return tuple(sorted(classes))


def histogram(values: Iterable[int]) -> dict[str, int]:
    return {str(key): count for key, count in sorted(Counter(values).items())}


def compute_result(certificate_path: Path) -> dict[str, Any]:
    certificate = json.loads(certificate_path.read_text(encoding="utf-8"))
    state_count, classes, directed_edges = validate_source(certificate)
    target_profile = incidence_profile(state_count, classes)
    target_sizes = tuple(map(len, classes))

    # An encoding is (cycle length, role a, role b, cycle edge sequence).
    per_pair: list[dict[str, Any]] = []
    all_pair_minima: list[tuple[int, int, int, tuple[Edge, ...]]] = []
    for role_a, role_b in combinations(range(len(classes)), 2):
        adjacency = oriented_pair_graph(state_count, classes, role_a, role_b)
        encodings: list[tuple[int, int, int, tuple[Edge, ...]]] = []
        for initial_edge in classes[role_a]:
            source, destination = initial_edge
            for path in all_shortest_paths(
                adjacency, state_count + destination, source
            ):
                cycle_edges = (initial_edge,) + path
                encodings.append(
                    (len(cycle_edges), role_a, role_b, cycle_edges)
                )
        if not encodings:
            continue
        pair_minimum = min(row[0] for row in encodings)
        pair_shortest = [row for row in encodings if row[0] == pair_minimum]
        all_pair_minima.extend(pair_shortest)
        per_pair.append(
            {
                "roles": [role_a, role_b],
                "minimum_cycle_length": pair_minimum,
                "raw_shortest_starting_edge_encodings": len(pair_shortest),
            }
        )

    if not all_pair_minima:
        raise AssertionError("no two-role alternating cycle exists")
    global_minimum = min(row[0] for row in all_pair_minima)
    shortest = [row for row in all_pair_minima if row[0] == global_minimum]

    fixed_partitions: dict[Classes, int] = Counter()
    unlabelled_partitions: set[tuple[tuple[Edge, ...], ...]] = set()
    edge_sets: set[frozenset[Edge]] = set()
    all_structural_checks_pass = True
    for _length, role_a, role_b, cycle_edges in shortest:
        candidate = apply_trade(classes, role_a, role_b, cycle_edges)
        fixed_partitions[candidate] += 1
        unlabelled_partitions.add(unlabelled_partition(candidate))
        edge_sets.add(frozenset(cycle_edges))
        candidate_edges = [edge for role in candidate for edge in role]
        checks = (
            tuple(map(len, candidate)) == target_sizes,
            len(candidate_edges) == len(set(candidate_edges)),
            set(candidate_edges) == directed_edges,
            incidence_profile(state_count, candidate) == target_profile,
            candidate != classes,
            unlabelled_partition(candidate) != unlabelled_partition(classes),
        )
        all_structural_checks_pass &= all(checks)

    candidate_digests = sorted(
        digest([[list(edge) for edge in role] for role in candidate])
        for candidate in fixed_partitions
    )
    certificate_candidate_digest = certificate["candidate_partition_digest"]
    certificate_candidate = normalize_classes(certificate["candidate_partition"])
    if digest(certificate["candidate_partition"]) != certificate_candidate_digest:
        raise AssertionError("candidate_partition_digest mismatch")

    result = {
        "schema": "alternating-cycle-census-v1",
        "status": "PASS",
        "source_certificate": "../incidence_seed3388/CERTIFICATE_H4.json",
        "source_certificate_sha256": file_sha256(certificate_path),
        "seed_index": int(certificate["seed_index"]),
        "state_count": state_count,
        "role_count": len(classes),
        "directed_edge_count": len(directed_edges),
        "target_partition_digest": certificate["target_partition_digest"],
        "role_pairs_with_any_cycle": per_pair,
        "global_minimum_cycle_length": global_minimum,
        "global_minimum_role_pairs": sorted(
            {f"{role_a},{role_b}" for _length, role_a, role_b, _edges in shortest}
        ),
        "raw_shortest_starting_edge_encodings": len(shortest),
        "distinct_shortest_cycle_edge_sets": len(edge_sets),
        "distinct_resulting_fixed_role_partitions": len(fixed_partitions),
        "distinct_resulting_unlabelled_partitions": len(unlabelled_partitions),
        "starting_edge_multiplicity_per_partition_histogram": histogram(
            fixed_partitions.values()
        ),
        "candidate_partition_digests": candidate_digests,
        "certificate_candidate_partition_digest": certificate_candidate_digest,
        "certificate_candidate_is_in_census": certificate_candidate in fixed_partitions,
        "all_shortest_candidates_preserve_role_sizes_and_vertex_incidence": all_structural_checks_pass,
    }
    if result["status"] != "PASS":
        raise AssertionError("internal status failure")
    return result


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--certificate", type=Path, default=DEFAULT_CERTIFICATE)
    parser.add_argument("--expected", type=Path, default=DEFAULT_EXPECTED)
    parser.add_argument(
        "--print-result",
        action="store_true",
        help="print the freshly computed result instead of comparing it",
    )
    args = parser.parse_args(argv)

    actual = compute_result(args.certificate.resolve())
    if args.print_result:
        print(json.dumps(actual, ensure_ascii=False, sort_keys=True, indent=2))
        return 0

    expected = json.loads(args.expected.read_text(encoding="utf-8"))
    if actual != expected:
        print("FAIL: stored census differs from fresh exhaustive computation")
        print(json.dumps({"expected": expected, "actual": actual}, indent=2, sort_keys=True))
        return 1
    print(
        "PASS: shortest length=12; raw encodings=192; "
        "distinct cycle trades=32; distinct unlabelled partitions=32"
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/incidence_rigidity/CHECK_RESULT.json <==
{
  "csp_solver_used": false,
  "input_sha256": "1b25fc59481a477ff29b8e56e6c807de08c233fcdcf4b57deeb20b4d0b996a99",
  "method": "independent replay of every logically forced local-cardinality reduction",
  "results": [
    {
      "edge_count": 55,
      "forcing_trace_digest": "77db6778ded5c801140230ddf1411649621903e645a52fdb63dc432987480d41",
      "role_count": 22,
      "seed_index": 226,
      "status": "PASS",
      "trace_step_count": 9
    },
    {
      "edge_count": 66,
      "forcing_trace_digest": "51c5effaee81d229c9af8761f4b652284ac1c320eb68706cfc25f5c84340d335",
      "role_count": 12,
      "seed_index": 4390,
      "status": "PASS",
      "trace_step_count": 17
    },
    {
      "edge_count": 66,
      "forcing_trace_digest": "139422cf36efb970c042aaa290424b22386b36d6b62c1cbbf05479061819f355",
      "role_count": 12,
      "seed_index": 4986,
      "status": "PASS",
      "trace_step_count": 17
    }
  ],
  "semigroup_search_used": false,
  "status": "PASS"
}


==> anc/reproducibility/incidence_rigidity/RIGIDITY_CERTIFICATES.json <==
{
  "certificates": [
    {
      "all_singleton": true,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          9
        ],
        [
          0,
          12
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          10
        ],
        [
          1,
          17
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          8
        ],
        [
          4,
          11
        ],
        [
          4,
          19
        ],
        [
          5,
          4
        ],
        [
          6,
          1
        ],
        [
          7,
          0
        ],
        [
          7,
          4
        ],
        [
          8,
          0
        ],
        [
          8,
          4
        ],
        [
          9,
          0
        ],
        [
          10,
          1
        ],
        [
          11,
          4
        ],
        [
          12,
          0
        ],
        [
          12,
          13
        ],
        [
          12,
          14
        ],
        [
          12,
          15
        ],
        [
          12,
          16
        ],
        [
          12,
          18
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          14,
          12
        ],
        [
          15,
          9
        ],
        [
          15,
          12
        ],
        [
          16,
          0
        ],
        [
          16,
          12
        ],
        [
          16,
          17
        ],
        [
          17,
          0
        ],
        [
          17,
          1
        ],
        [
          17,
          12
        ],
        [
          17,
          13
        ],
        [
          17,
          16
        ],
        [
          18,
          0
        ],
        [
          18,
          12
        ],
        [
          18,
          19
        ],
        [
          19,
          4
        ],
        [
          19,
          14
        ],
        [
          19,
          18
        ]
      ],
      "equals_target": true,
      "final_domain_digest": "87b3b8c0a458d704c76db9e5cfcfbf3449201c9ea86e266ebd179b2d77a4efc8",
      "final_domains": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          3
        ],
        [
          4
        ],
        [
          0
        ],
        [
          0
        ],
        [
          5
        ],
        [
          0
        ],
        [
          6
        ],
        [
          7
        ],
        [
          8
        ],
        [
          9
        ],
        [
          10
        ],
        [
          11
        ],
        [
          12
        ],
        [
          13
        ],
        [
          14
        ],
        [
          10
        ],
        [
          15
        ],
        [
          9
        ],
        [
          16
        ],
        [
          17
        ],
        [
          18
        ],
        [
          19
        ],
        [
          0
        ],
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          20
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          7
        ],
        [
          0
        ],
        [
          17
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          20
        ],
        [
          21
        ],
        [
          1
        ],
        [
          20
        ],
        [
          21
        ],
        [
          7
        ]
      ],
      "forcing_trace": [
        {
          "assigned_before": [
            0,
            3
          ],
          "direction": "out",
          "edge_index": 1,
          "eligible_before": [
            1,
            2
          ],
          "margin": 2,
          "need_before": 0,
          "new_domain": [
            1
          ],
          "old_domain": [
            0,
            1
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 0,
          "vertex": 0
        },
        {
          "assigned_before": [
            0,
            3
          ],
          "direction": "out",
          "edge_index": 2,
          "eligible_before": [
            2
          ],
          "margin": 2,
          "need_before": 0,
          "new_domain": [
            2
          ],
          "old_domain": [
            0,
            2
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 1,
          "vertex": 0
        },
        {
          "assigned_before": [
            10
          ],
          "direction": "out",
          "edge_index": 11,
          "eligible_before": [
            11
          ],
          "margin": 1,
          "need_before": 0,
          "new_domain": [
            5
          ],
          "old_domain": [
            0,
            5
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 2,
          "vertex": 2
        },
        {
          "assigned_before": [
            12
          ],
          "direction": "out",
          "edge_index": 13,
          "eligible_before": [
            13
          ],
          "margin": 1,
          "need_before": 0,
          "new_domain": [
            6
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 3,
          "vertex": 3
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 14,
          "eligible_before": [
            14
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            7
          ],
          "old_domain": [
            7,
            9,
            10
          ],
          "role": 7,
          "rule": "all_eligible_force",
          "step": 4,
          "vertex": 4
        },
        {
          "assigned_before": [
            37
          ],
          "direction": "out",
          "edge_index": 38,
          "eligible_before": [
            38
          ],
          "margin": 1,
          "need_before": 0,
          "new_domain": [
            7
          ],
          "old_domain": [
            0,
            7
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 5,
          "vertex": 14
        },
        {
          "assigned_before": [
            39
          ],
          "direction": "out",
          "edge_index": 40,
          "eligible_before": [
            40
          ],
          "margin": 1,
          "need_before": 0,
          "new_domain": [
            17
          ],
          "old_domain": [
            0,
            17
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 6,
          "vertex": 15
        },
        {
          "assigned_before": [
            4,
            10,
            12,
            41,
            44
          ],
          "direction": "in",
          "edge_index": 29,
          "eligible_before": [
            29
          ],
          "margin": 6,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            20
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 7,
          "vertex": 0
        },
        {
          "assigned_before": [
            29,
            30,
            34
          ],
          "direction": "out",
          "edge_index": 33,
          "eligible_before": [
            33
          ],
          "margin": 3,
          "need_before": 0,
          "new_domain": [
            20
          ],
          "old_domain": [
            0,
            20
          ],
          "role": 0,
          "rule": "need_zero_remove",
          "step": 8,
          "vertex": 12
        }
      ],
      "forcing_trace_digest": "77db6778ded5c801140230ddf1411649621903e645a52fdb63dc432987480d41",
      "incoming_role_margins": [
        [
          6,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0
        ],
        [
          3,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1
        ],
        [
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "initial_domain_digest": "89e4d569c4f3b52d662f5daab770c6f3eeecd38ea93f24e099bca8b5c1d8924e",
      "initial_domains": [
        [
          0
        ],
        [
          0,
          1
        ],
        [
          0,
          2
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          3
        ],
        [
          4
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0,
          5
        ],
        [
          0
        ],
        [
          0,
          6
        ],
        [
          7,
          9,
          10
        ],
        [
          8
        ],
        [
          9
        ],
        [
          10
        ],
        [
          11
        ],
        [
          12
        ],
        [
          13
        ],
        [
          14
        ],
        [
          10
        ],
        [
          15
        ],
        [
          9
        ],
        [
          16
        ],
        [
          17
        ],
        [
          18
        ],
        [
          19
        ],
        [
          0,
          20
        ],
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          0,
          20
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0,
          7
        ],
        [
          0
        ],
        [
          0,
          17
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          0
        ],
        [
          20
        ],
        [
          21
        ],
        [
          1
        ],
        [
          20
        ],
        [
          21
        ],
        [
          7
        ]
      ],
      "outgoing_role_margins": [
        [
          2,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          3,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          5,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1
        ]
      ],
      "role_count": 22,
      "seed_index": 226,
      "state_count": 20,
      "target_assignment": [
        0,
        1,
        2,
        0,
        0,
        0,
        0,
        3,
        4,
        0,
        0,
        5,
        0,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        10,
        15,
        9,
        16,
        17,
        18,
        19,
        0,
        0,
        1,
        2,
        20,
        0,
        0,
        0,
        0,
        7,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        21,
        1,
        20,
        21,
        7
      ],
      "target_partition": [
        [
          [
            0,
            1
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "trace_step_count": 9
    },
    {
      "all_singleton": true,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          1
        ],
        [
          2,
          15
        ],
        [
          3,
          0
        ],
        [
          3,
          4
        ],
        [
          3,
          9
        ],
        [
          3,
          18
        ],
        [
          4,
          1
        ],
        [
          4,
          3
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          14
        ],
        [
          5,
          2
        ],
        [
          5,
          4
        ],
        [
          5,
          12
        ],
        [
          5,
          17
        ],
        [
          5,
          21
        ],
        [
          6,
          3
        ],
        [
          6,
          7
        ],
        [
          7,
          4
        ],
        [
          7,
          6
        ],
        [
          7,
          8
        ],
        [
          7,
          10
        ],
        [
          7,
          11
        ],
        [
          7,
          16
        ],
        [
          8,
          5
        ],
        [
          8,
          7
        ],
        [
          9,
          6
        ],
        [
          9,
          10
        ],
        [
          10,
          7
        ],
        [
          10,
          9
        ],
        [
          11,
          7
        ],
        [
          11,
          12
        ],
        [
          11,
          14
        ],
        [
          12,
          8
        ],
        [
          12,
          11
        ],
        [
          12,
          15
        ],
        [
          13,
          3
        ],
        [
          13,
          14
        ],
        [
          14,
          4
        ],
        [
          14,
          11
        ],
        [
          14,
          13
        ],
        [
          14,
          15
        ],
        [
          14,
          16
        ],
        [
          14,
          19
        ],
        [
          14,
          20
        ],
        [
          15,
          5
        ],
        [
          15,
          14
        ],
        [
          16,
          7
        ],
        [
          16,
          14
        ],
        [
          16,
          17
        ],
        [
          17,
          8
        ],
        [
          17,
          15
        ],
        [
          17,
          16
        ],
        [
          18,
          13
        ],
        [
          18,
          19
        ],
        [
          19,
          14
        ],
        [
          19,
          18
        ],
        [
          20,
          14
        ],
        [
          20,
          21
        ],
        [
          21,
          15
        ],
        [
          21,
          20
        ]
      ],
      "equals_target": true,
      "final_domain_digest": "918e00cd554e0a6d0ce0e0aa7fe4433cfc73dca7beecc29be7e9ab33d393d7d7",
      "final_domains": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          1
        ],
        [
          7
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          8
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          6
        ],
        [
          9
        ],
        [
          10
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          11
        ],
        [
          0
        ],
        [
          11
        ],
        [
          2
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          5
        ]
      ],
      "forcing_trace": [
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 5,
          "eligible_before": [
            5
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 0,
          "vertex": 2
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 8,
          "eligible_before": [
            8
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 1,
          "vertex": 3
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 12,
          "eligible_before": [
            12
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            2
          ],
          "old_domain": [
            2,
            6
          ],
          "role": 2,
          "rule": "all_eligible_force",
          "step": 2,
          "vertex": 4
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 13,
          "eligible_before": [
            13
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 3,
          "vertex": 4
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 17,
          "eligible_before": [
            17
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 4,
          "vertex": 5
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 22,
          "eligible_before": [
            22
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 5,
          "vertex": 6
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 24,
          "eligible_before": [
            24
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            2
          ],
          "old_domain": [
            2,
            6
          ],
          "role": 2,
          "rule": "all_eligible_force",
          "step": 6,
          "vertex": 7
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 25,
          "eligible_before": [
            25
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 7,
          "vertex": 7
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 30,
          "eligible_before": [
            30
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 8,
          "vertex": 8
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 36,
          "eligible_before": [
            36
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 9,
          "vertex": 11
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 39,
          "eligible_before": [
            39
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 10,
          "vertex": 12
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 42,
          "eligible_before": [
            42
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 11,
          "vertex": 13
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 46,
          "eligible_before": [
            46
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 12,
          "vertex": 14
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 51,
          "eligible_before": [
            51
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 13,
          "vertex": 15
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 54,
          "eligible_before": [
            54
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 14,
          "vertex": 16
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 57,
          "eligible_before": [
            57
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 15,
          "vertex": 17
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 63,
          "eligible_before": [
            63
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 16,
          "vertex": 20
        }
      ],
      "forcing_trace_digest": "51c5effaee81d229c9af8761f4b652284ac1c320eb68706cfc25f5c84340d335",
      "incoming_role_margins": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "initial_domain_digest": "44f5a8125214a613e00d30921d36d4dc5b43b33b3efa8d4f28ab0727fb579255",
      "initial_domains": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          1
        ],
        [
          7
        ],
        [
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          8
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          9
        ],
        [
          10
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          11
        ],
        [
          0
        ],
        [
          11
        ],
        [
          2
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          5
        ]
      ],
      "outgoing_role_margins": [
        [
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          0,
          1,
          1,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "role_count": 12,
      "seed_index": 4390,
      "state_count": 22,
      "target_assignment": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        6,
        0,
        1,
        7,
        6,
        2,
        3,
        6,
        6,
        6,
        5,
        6,
        6,
        6,
        6,
        0,
        6,
        2,
        3,
        8,
        6,
        6,
        6,
        5,
        6,
        0,
        6,
        2,
        6,
        3,
        6,
        6,
        5,
        6,
        6,
        0,
        6,
        6,
        2,
        3,
        6,
        9,
        10,
        6,
        5,
        6,
        6,
        3,
        6,
        6,
        5,
        11,
        0,
        11,
        2,
        6,
        3,
        6,
        5
      ],
      "target_partition": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            13,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            3,
            9
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            10,
            9
          ],
          [
            14,
            13
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            11,
            12
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            12,
            11
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            2,
            15
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            12
          ],
          [
            5,
            17
          ],
          [
            5,
            21
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            11
          ],
          [
            7,
            16
          ],
          [
            8,
            5
          ],
          [
            9,
            6
          ],
          [
            10,
            7
          ],
          [
            11,
            7
          ],
          [
            11,
            14
          ],
          [
            12,
            8
          ],
          [
            12,
            15
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            11
          ],
          [
            14,
            16
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            20,
            14
          ],
          [
            21,
            15
          ]
        ],
        [
          [
            3,
            18
          ]
        ],
        [
          [
            7,
            10
          ]
        ],
        [
          [
            14,
            19
          ]
        ],
        [
          [
            14,
            20
          ]
        ],
        [
          [
            18,
            13
          ],
          [
            19,
            14
          ]
        ]
      ],
      "trace_step_count": 17
    },
    {
      "all_singleton": true,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          13
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          1
        ],
        [
          2,
          8
        ],
        [
          3,
          0
        ],
        [
          3,
          4
        ],
        [
          3,
          11
        ],
        [
          3,
          20
        ],
        [
          4,
          1
        ],
        [
          4,
          3
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          14
        ],
        [
          5,
          2
        ],
        [
          5,
          4
        ],
        [
          5,
          10
        ],
        [
          5,
          17
        ],
        [
          5,
          19
        ],
        [
          6,
          3
        ],
        [
          6,
          7
        ],
        [
          7,
          4
        ],
        [
          7,
          6
        ],
        [
          7,
          8
        ],
        [
          7,
          9
        ],
        [
          7,
          12
        ],
        [
          7,
          16
        ],
        [
          7,
          18
        ],
        [
          8,
          5
        ],
        [
          8,
          7
        ],
        [
          9,
          7
        ],
        [
          9,
          10
        ],
        [
          10,
          8
        ],
        [
          10,
          9
        ],
        [
          11,
          6
        ],
        [
          11,
          12
        ],
        [
          12,
          7
        ],
        [
          12,
          11
        ],
        [
          13,
          3
        ],
        [
          13,
          14
        ],
        [
          14,
          4
        ],
        [
          14,
          13
        ],
        [
          14,
          15
        ],
        [
          14,
          16
        ],
        [
          14,
          18
        ],
        [
          14,
          21
        ],
        [
          15,
          5
        ],
        [
          15,
          14
        ],
        [
          16,
          7
        ],
        [
          16,
          14
        ],
        [
          16,
          17
        ],
        [
          17,
          8
        ],
        [
          17,
          15
        ],
        [
          17,
          16
        ],
        [
          18,
          7
        ],
        [
          18,
          14
        ],
        [
          18,
          19
        ],
        [
          19,
          8
        ],
        [
          19,
          15
        ],
        [
          19,
          18
        ],
        [
          20,
          13
        ],
        [
          20,
          21
        ],
        [
          21,
          14
        ],
        [
          21,
          20
        ]
      ],
      "equals_target": true,
      "final_domain_digest": "d2cf77f1070794c2cfc57afafbde2d911403e1a189a508771cc68360f3854e99",
      "final_domains": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          7
        ],
        [
          1
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          8
        ],
        [
          9
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          5
        ],
        [
          10
        ],
        [
          0
        ],
        [
          10
        ],
        [
          2
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          11
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ]
      ],
      "forcing_trace": [
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 5,
          "eligible_before": [
            5
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 0,
          "vertex": 2
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 8,
          "eligible_before": [
            8
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 1,
          "vertex": 3
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 12,
          "eligible_before": [
            12
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            2
          ],
          "old_domain": [
            2,
            6
          ],
          "role": 2,
          "rule": "all_eligible_force",
          "step": 2,
          "vertex": 4
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 13,
          "eligible_before": [
            13
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 3,
          "vertex": 4
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 17,
          "eligible_before": [
            17
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 4,
          "vertex": 5
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 22,
          "eligible_before": [
            22
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 5,
          "vertex": 6
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 25,
          "eligible_before": [
            25
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 6,
          "vertex": 7
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 31,
          "eligible_before": [
            31
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 7,
          "vertex": 8
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 33,
          "eligible_before": [
            33
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 8,
          "vertex": 9
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 41,
          "eligible_before": [
            41
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            0
          ],
          "old_domain": [
            0,
            6
          ],
          "role": 0,
          "rule": "all_eligible_force",
          "step": 9,
          "vertex": 13
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 43,
          "eligible_before": [
            43
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            2
          ],
          "old_domain": [
            2,
            6
          ],
          "role": 2,
          "rule": "all_eligible_force",
          "step": 10,
          "vertex": 14
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 44,
          "eligible_before": [
            44
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 11,
          "vertex": 14
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 49,
          "eligible_before": [
            49
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 12,
          "vertex": 15
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 52,
          "eligible_before": [
            52
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 13,
          "vertex": 16
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 55,
          "eligible_before": [
            55
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 14,
          "vertex": 17
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 58,
          "eligible_before": [
            58
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            3
          ],
          "old_domain": [
            3,
            6
          ],
          "role": 3,
          "rule": "all_eligible_force",
          "step": 15,
          "vertex": 18
        },
        {
          "assigned_before": [],
          "direction": "out",
          "edge_index": 61,
          "eligible_before": [
            61
          ],
          "margin": 1,
          "need_before": 1,
          "new_domain": [
            5
          ],
          "old_domain": [
            5,
            6
          ],
          "role": 5,
          "rule": "all_eligible_force",
          "step": 16,
          "vertex": 19
        }
      ],
      "forcing_trace_digest": "139422cf36efb970c042aaa290424b22386b36d6b62c1cbbf05479061819f355",
      "incoming_role_margins": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          1,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1
        ]
      ],
      "initial_domain_digest": "27044aaf0eba4eb698ec9122e73cd73c4c3e05aa384b5aa644e54a8f2fa7986f",
      "initial_domains": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          7
        ],
        [
          1
        ],
        [
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          6
        ],
        [
          2
        ],
        [
          3,
          6
        ],
        [
          8
        ],
        [
          9
        ],
        [
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          5
        ],
        [
          10
        ],
        [
          0
        ],
        [
          10
        ],
        [
          2
        ],
        [
          6
        ],
        [
          0,
          6
        ],
        [
          6
        ],
        [
          2,
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          11
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          3,
          6
        ],
        [
          6
        ],
        [
          6
        ],
        [
          5,
          6
        ],
        [
          6
        ],
        [
          0
        ],
        [
          6
        ],
        [
          2
        ]
      ],
      "outgoing_role_margins": [
        [
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1,
          0,
          0,
          3,
          0,
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "role_count": 12,
      "seed_index": 4986,
      "state_count": 22,
      "target_assignment": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        6,
        0,
        7,
        1,
        6,
        2,
        3,
        6,
        6,
        6,
        5,
        6,
        6,
        6,
        6,
        0,
        6,
        2,
        3,
        8,
        9,
        6,
        6,
        6,
        5,
        6,
        3,
        6,
        5,
        10,
        0,
        10,
        2,
        6,
        0,
        6,
        2,
        3,
        6,
        6,
        11,
        6,
        5,
        6,
        6,
        3,
        6,
        6,
        5,
        6,
        6,
        3,
        6,
        6,
        5,
        6,
        0,
        6,
        2
      ],
      "target_partition": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            0,
            13
          ],
          [
            3,
            20
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            12,
            11
          ],
          [
            14,
            13
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            10,
            9
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            2,
            8
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            10
          ],
          [
            5,
            17
          ],
          [
            5,
            19
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            16
          ],
          [
            7,
            18
          ],
          [
            8,
            5
          ],
          [
            9,
            7
          ],
          [
            10,
            8
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            16
          ],
          [
            14,
            18
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            18,
            7
          ],
          [
            18,
            14
          ],
          [
            19,
            8
          ],
          [
            19,
            15
          ],
          [
            20,
            13
          ],
          [
            21,
            14
          ]
        ],
        [
          [
            3,
            11
          ]
        ],
        [
          [
            7,
            9
          ]
        ],
        [
          [
            7,
            12
          ]
        ],
        [
          [
            11,
            6
          ],
          [
            12,
            7
          ]
        ],
        [
          [
            14,
            21
          ]
        ]
      ],
      "trace_step_count": 17
    }
  ],
  "claim_scope": {
    "conclusion": "the target assignment is the unique assignment satisfying those constraints",
    "constraints": "exact per-vertex outgoing and incoming count for every fixed role",
    "role_labels": "fixed target role labels",
    "unlabelled_note": "Any unlabelled partition whose blocks can be bijectively aligned with the fixed target roles and then satisfy these rolewise margins maps to this fixed-label fibre.  Pure permutations of equal-size role labels do not constitute a distinct unlabelled partition."
  },
  "schema": "incidence-rigidity-forcing-trace-v1",
  "source": "archived-source/PARTITION_CERTIFICATES.jsonl",
  "source_sha256": "5821cd637c500da3a90fb943592aa44c991341ed060a6d17b240a7cd26283785"
}


==> anc/reproducibility/incidence_rigidity/check_rigidity_trace.py <==
#!/usr/bin/env python3
"""Dependency-free verifier for exact incidence-rigidity forcing traces."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
INPUT = HERE / "RIGIDITY_CERTIFICATES.json"
OUTPUT = HERE / "CHECK_RESULT.json"
EXPECTED_SEEDS = (226, 4390, 4986)

if not __debug__:
    raise RuntimeError(
        "this verifier uses checked assertions and must not be run with python -O"
    )


def stable(value):
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def digest(value):
    return hashlib.sha256(stable(value).encode("utf-8")).hexdigest()


def assignment_from_classes(edges, classes):
    lookup = {tuple(edge): i for i, edge in enumerate(edges)}
    result = [-1] * len(edges)
    for role, cls in enumerate(classes):
        for edge in cls:
            index = lookup[tuple(edge)]
            assert result[index] == -1
            result[index] = role
    assert all(role >= 0 for role in result)
    return result


def verify(cert):
    n = int(cert["state_count"])
    q = int(cert["role_count"])
    edges = [tuple(map(int, edge)) for edge in cert["directed_edges"]]
    assert len(edges) == len(set(edges))
    assert all(0 <= u < n and 0 <= v < n for u, v in edges)
    target = assignment_from_classes(edges, cert["target_partition"])
    assert target == list(map(int, cert["target_assignment"]))

    outgoing = [[0] * q for _ in range(n)]
    incoming = [[0] * q for _ in range(n)]
    for (u, v), role in zip(edges, target):
        outgoing[u][role] += 1
        incoming[v][role] += 1
    assert outgoing == cert["outgoing_role_margins"]
    assert incoming == cert["incoming_role_margins"]

    by_out = [[] for _ in range(n)]
    by_in = [[] for _ in range(n)]
    for i, (u, v) in enumerate(edges):
        by_out[u].append(i)
        by_in[v].append(i)

    expected_initial = []
    for u, v in edges:
        expected_initial.append([
            role for role in range(q)
            if outgoing[u][role] > 0 and incoming[v][role] > 0
        ])
    assert expected_initial == cert["initial_domains"]
    assert digest(expected_initial) == cert["initial_domain_digest"]
    domains = [set(values) for values in expected_initial]

    trace = cert["forcing_trace"]
    assert digest(trace) == cert["forcing_trace_digest"]
    for position, step in enumerate(trace):
        assert int(step["step"]) == position
        direction = step["direction"]
        vertex = int(step["vertex"])
        role = int(step["role"])
        incident = by_out[vertex] if direction == "out" else by_in[vertex]
        table = outgoing if direction == "out" else incoming
        margin = table[vertex][role]
        assigned = [i for i in incident if domains[i] == {role}]
        eligible = [i for i in incident if role in domains[i] and len(domains[i]) > 1]
        need = margin - len(assigned)
        assert int(step["margin"]) == margin
        assert list(map(int, step["assigned_before"])) == assigned
        assert list(map(int, step["eligible_before"])) == eligible
        assert int(step["need_before"]) == need
        index = int(step["edge_index"])
        assert index in eligible
        assert list(map(int, step["old_domain"])) == sorted(domains[index])
        if step["rule"] == "need_zero_remove":
            assert need == 0
            domains[index].remove(role)
        elif step["rule"] == "all_eligible_force":
            assert need == len(eligible)
            domains[index] = {role}
        else:
            raise AssertionError("unknown trace rule")
        assert domains[index]
        assert list(map(int, step["new_domain"])) == sorted(domains[index])

    final_domains = [sorted(domain) for domain in domains]
    assert final_domains == cert["final_domains"]
    assert digest(final_domains) == cert["final_domain_digest"]
    assert len(trace) == int(cert["trace_step_count"])
    assert all(len(domain) == 1 for domain in domains)
    assert [next(iter(domain)) for domain in domains] == target
    assert cert["all_singleton"] is True and cert["equals_target"] is True
    return {
        "seed_index": int(cert["seed_index"]),
        "status": "PASS",
        "edge_count": len(edges),
        "role_count": q,
        "trace_step_count": len(trace),
        "forcing_trace_digest": cert["forcing_trace_digest"],
    }


def main():
    payload = json.loads(INPUT.read_text(encoding="utf-8"))
    if payload.get("schema") != "incidence-rigidity-forcing-trace-v1":
        raise ValueError("unexpected rigidity certificate schema")
    seeds = tuple(
        int(cert["seed_index"]) for cert in payload.get("certificates", ())
    )
    if seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected rigidity seeds {EXPECTED_SEEDS}, got {seeds}")
    assert payload["schema"] == "incidence-rigidity-forcing-trace-v1"
    results = [verify(cert) for cert in payload["certificates"]]
    output = {
        "status": "PASS",
        "method": "independent replay of every logically forced local-cardinality reduction",
        "semigroup_search_used": False,
        "csp_solver_used": False,
        "input_sha256": hashlib.sha256(INPUT.read_bytes()).hexdigest(),
        "results": results,
    }
    OUTPUT.write_text(json.dumps(output, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(output, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/incidence_seed3388/CERTIFICATE_H4.json <==
{
  "behavioral_quotient": {
    "block_of": [
      5,
      11,
      9,
      9,
      7,
      8,
      2,
      10,
      10,
      1,
      10,
      3,
      4,
      4,
      14,
      13,
      24,
      6,
      12,
      23,
      22,
      21,
      20,
      19,
      0,
      18,
      17,
      16,
      15
    ],
    "blocks": [
      [
        24
      ],
      [
        9
      ],
      [
        6
      ],
      [
        11
      ],
      [
        12,
        13
      ],
      [
        0
      ],
      [
        17
      ],
      [
        4
      ],
      [
        5
      ],
      [
        2,
        3
      ],
      [
        7,
        8,
        10
      ],
      [
        1
      ],
      [
        18
      ],
      [
        15
      ],
      [
        14
      ],
      [
        28
      ],
      [
        27
      ],
      [
        26
      ],
      [
        25
      ],
      [
        23
      ],
      [
        22
      ],
      [
        21
      ],
      [
        20
      ],
      [
        19
      ],
      [
        16
      ]
    ],
    "history": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        2,
        10,
        1,
        1,
        1,
        1,
        9,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        8,
        8,
        8,
        7,
        7,
        6,
        6,
        5,
        5,
        5,
        0,
        4,
        4,
        3,
        3
      ],
      [
        19,
        5,
        4,
        4,
        4,
        4,
        2,
        1,
        1,
        3,
        1,
        3,
        3,
        3,
        17,
        16,
        18,
        6,
        20,
        14,
        15,
        11,
        13,
        12,
        0,
        9,
        10,
        7,
        8
      ],
      [
        7,
        4,
        8,
        8,
        3,
        8,
        2,
        5,
        5,
        1,
        5,
        6,
        6,
        6,
        10,
        22,
        20,
        21,
        9,
        19,
        18,
        17,
        16,
        15,
        0,
        14,
        13,
        12,
        11
      ],
      [
        5,
        7,
        10,
        10,
        9,
        6,
        2,
        11,
        11,
        3,
        11,
        1,
        4,
        4,
        24,
        13,
        14,
        12,
        8,
        22,
        23,
        19,
        21,
        20,
        0,
        17,
        18,
        15,
        16
      ],
      [
        5,
        11,
        9,
        9,
        7,
        8,
        2,
        10,
        10,
        1,
        10,
        3,
        4,
        4,
        14,
        13,
        24,
        6,
        12,
        23,
        22,
        21,
        20,
        19,
        0,
        18,
        17,
        16,
        15
      ]
    ],
    "refinement_rounds": 5
  },
  "candidate_incidence_digest": "30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e",
  "candidate_partition": [
    [
      [
        0,
        6
      ],
      [
        0,
        14
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        10
      ],
      [
        1,
        15
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        2,
        3
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        4,
        5
      ],
      [
        4,
        8
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        4
      ],
      [
        6,
        0
      ],
      [
        6,
        7
      ],
      [
        6,
        8
      ],
      [
        6,
        9
      ],
      [
        6,
        11
      ],
      [
        6,
        12
      ],
      [
        6,
        13
      ],
      [
        7,
        0
      ],
      [
        7,
        8
      ],
      [
        7,
        10
      ],
      [
        8,
        0
      ],
      [
        8,
        7
      ],
      [
        9,
        0
      ],
      [
        9,
        6
      ],
      [
        9,
        10
      ],
      [
        9,
        11
      ],
      [
        10,
        0
      ],
      [
        10,
        7
      ],
      [
        11,
        0
      ],
      [
        11,
        6
      ],
      [
        11,
        9
      ],
      [
        12,
        0
      ],
      [
        12,
        6
      ],
      [
        12,
        13
      ],
      [
        13,
        0
      ],
      [
        13,
        6
      ],
      [
        13,
        12
      ],
      [
        14,
        16
      ],
      [
        14,
        17
      ],
      [
        15,
        18
      ],
      [
        16,
        14
      ],
      [
        17,
        0
      ],
      [
        18,
        1
      ],
      [
        19,
        20
      ],
      [
        20,
        19
      ],
      [
        21,
        22
      ],
      [
        21,
        23
      ],
      [
        22,
        21
      ],
      [
        23,
        21
      ],
      [
        25,
        26
      ],
      [
        26,
        25
      ],
      [
        27,
        28
      ],
      [
        28,
        27
      ]
    ],
    [
      [
        0,
        1
      ],
      [
        0,
        21
      ],
      [
        1,
        0
      ],
      [
        1,
        22
      ],
      [
        6,
        16
      ],
      [
        6,
        23
      ],
      [
        14,
        15
      ],
      [
        14,
        19
      ],
      [
        14,
        24
      ],
      [
        15,
        14
      ],
      [
        16,
        20
      ],
      [
        17,
        18
      ],
      [
        18,
        17
      ],
      [
        19,
        0
      ],
      [
        20,
        6
      ],
      [
        21,
        24
      ],
      [
        21,
        25
      ],
      [
        21,
        27
      ],
      [
        22,
        26
      ],
      [
        23,
        28
      ],
      [
        24,
        0
      ],
      [
        25,
        0
      ],
      [
        26,
        1
      ],
      [
        27,
        0
      ],
      [
        28,
        6
      ]
    ],
    [
      [
        1,
        18
      ]
    ],
    [
      [
        1,
        26
      ]
    ],
    [
      [
        6,
        20
      ]
    ],
    [
      [
        6,
        28
      ]
    ],
    [
      [
        14,
        0
      ],
      [
        15,
        1
      ],
      [
        16,
        6
      ]
    ],
    [
      [
        17,
        14
      ],
      [
        18,
        15
      ]
    ],
    [
      [
        19,
        14
      ],
      [
        20,
        16
      ]
    ],
    [
      [
        21,
        0
      ],
      [
        22,
        1
      ],
      [
        23,
        6
      ]
    ],
    [
      [
        25,
        21
      ],
      [
        26,
        22
      ]
    ],
    [
      [
        27,
        21
      ],
      [
        28,
        23
      ]
    ]
  ],
  "candidate_partition_digest": "d8943501f2a71cd83351d1d1f891663f794f972f1cd412d2ff12308b10b35ee8",
  "checker_contract": {
    "all_relation_words_verified_by_direct_composition": true,
    "existential_only": true,
    "semigroup_bfs_permitted": false
  },
  "claim": "EXISTENTIAL_BOUNDED_H4_WITNESS_WITHOUT_CLOSURE_REPLAY",
  "core_index": 1,
  "directed_edges": [
    [
      0,
      1
    ],
    [
      0,
      6
    ],
    [
      0,
      14
    ],
    [
      0,
      21
    ],
    [
      1,
      0
    ],
    [
      1,
      2
    ],
    [
      1,
      3
    ],
    [
      1,
      4
    ],
    [
      1,
      5
    ],
    [
      1,
      7
    ],
    [
      1,
      10
    ],
    [
      1,
      15
    ],
    [
      1,
      18
    ],
    [
      1,
      22
    ],
    [
      1,
      26
    ],
    [
      2,
      0
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ],
    [
      3,
      0
    ],
    [
      3,
      1
    ],
    [
      3,
      2
    ],
    [
      4,
      0
    ],
    [
      4,
      1
    ],
    [
      4,
      5
    ],
    [
      4,
      8
    ],
    [
      5,
      0
    ],
    [
      5,
      1
    ],
    [
      5,
      4
    ],
    [
      6,
      0
    ],
    [
      6,
      7
    ],
    [
      6,
      8
    ],
    [
      6,
      9
    ],
    [
      6,
      11
    ],
    [
      6,
      12
    ],
    [
      6,
      13
    ],
    [
      6,
      16
    ],
    [
      6,
      20
    ],
    [
      6,
      23
    ],
    [
      6,
      28
    ],
    [
      7,
      0
    ],
    [
      7,
      8
    ],
    [
      7,
      10
    ],
    [
      8,
      0
    ],
    [
      8,
      7
    ],
    [
      9,
      0
    ],
    [
      9,
      6
    ],
    [
      9,
      10
    ],
    [
      9,
      11
    ],
    [
      10,
      0
    ],
    [
      10,
      7
    ],
    [
      11,
      0
    ],
    [
      11,
      6
    ],
    [
      11,
      9
    ],
    [
      12,
      0
    ],
    [
      12,
      6
    ],
    [
      12,
      13
    ],
    [
      13,
      0
    ],
    [
      13,
      6
    ],
    [
      13,
      12
    ],
    [
      14,
      0
    ],
    [
      14,
      15
    ],
    [
      14,
      16
    ],
    [
      14,
      17
    ],
    [
      14,
      19
    ],
    [
      14,
      24
    ],
    [
      15,
      1
    ],
    [
      15,
      14
    ],
    [
      15,
      18
    ],
    [
      16,
      6
    ],
    [
      16,
      14
    ],
    [
      16,
      20
    ],
    [
      17,
      0
    ],
    [
      17,
      14
    ],
    [
      17,
      18
    ],
    [
      18,
      1
    ],
    [
      18,
      15
    ],
    [
      18,
      17
    ],
    [
      19,
      0
    ],
    [
      19,
      14
    ],
    [
      19,
      20
    ],
    [
      20,
      6
    ],
    [
      20,
      16
    ],
    [
      20,
      19
    ],
    [
      21,
      0
    ],
    [
      21,
      22
    ],
    [
      21,
      23
    ],
    [
      21,
      24
    ],
    [
      21,
      25
    ],
    [
      21,
      27
    ],
    [
      22,
      1
    ],
    [
      22,
      21
    ],
    [
      22,
      26
    ],
    [
      23,
      6
    ],
    [
      23,
      21
    ],
    [
      23,
      28
    ],
    [
      24,
      0
    ],
    [
      25,
      0
    ],
    [
      25,
      21
    ],
    [
      25,
      26
    ],
    [
      26,
      1
    ],
    [
      26,
      22
    ],
    [
      26,
      25
    ],
    [
      27,
      0
    ],
    [
      27,
      21
    ],
    [
      27,
      28
    ],
    [
      28,
      6
    ],
    [
      28,
      23
    ],
    [
      28,
      27
    ]
  ],
  "existential_witnesses": {
    "internally_recorded_change": {
      "phase_class_sequence": [
        2,
        5
      ],
      "reading_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "source_system": 0,
      "stabilizer_period": 2,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "target_system": 3
    },
    "odd_groupoid_holonomy": {
      "base_system": 3,
      "cycle_length": 2,
      "morphisms": [
        {
          "induced_class_map": [
            5,
            11
          ],
          "parity": 0,
          "relation_digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
          "source_system": 3,
          "target_system": 17,
          "word": [
            "tau_0001",
            "tau_0000",
            "tau_0006"
          ]
        },
        {
          "induced_class_map": [
            5,
            2
          ],
          "parity": 1,
          "relation_digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
          "source_system": 17,
          "target_system": 3,
          "word": [
            "tau_0000",
            "tau_0001",
            "tau_0000",
            "tau_0006"
          ]
        }
      ],
      "system_cycle": [
        3,
        17,
        3
      ],
      "total_parity": 1
    },
    "operational_localization": {
      "intersection_size": 3,
      "left_system": 0,
      "relation": "nested",
      "right_system": 1
    },
    "public_translation": {
      "forward": {
        "induced_class_map": [
          5,
          11
        ],
        "parity": 0,
        "relation_digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "source_system": 3,
        "target_system": 17,
        "word": [
          "tau_0001",
          "tau_0000",
          "tau_0006"
        ]
      },
      "reverse": {
        "induced_class_map": [
          2,
          5
        ],
        "parity": 0,
        "relation_digest": "71f34dbb9326e40f4a7c787a99185323e97cf948ea1ec17cade068b2ae26914f",
        "source_system": 17,
        "target_system": 3,
        "word": [
          "tau_0000",
          "tau_0001",
          "tau_0000",
          "tau_0000",
          "tau_0006"
        ]
      },
      "system_pair": [
        3,
        17
      ]
    }
  },
  "generators": {
    "tau_0000": {
      "digest": "87df90dcc9df6eb72dc80414285e3c509c2d86648a1dec1f8036ffede5bc5bfd",
      "rows": [
        [
          6,
          14
        ],
        [
          2,
          3,
          4,
          5,
          7,
          10,
          15
        ],
        [
          0,
          1,
          3
        ],
        [
          0,
          1,
          2
        ],
        [
          0,
          1,
          5,
          8
        ],
        [
          0,
          1,
          4
        ],
        [
          0,
          7,
          8,
          9,
          11,
          12,
          13
        ],
        [
          0,
          8,
          10
        ],
        [
          0,
          7
        ],
        [
          0,
          6,
          10,
          11
        ],
        [
          0,
          7
        ],
        [
          0,
          6,
          9
        ],
        [
          0,
          6,
          13
        ],
        [
          0,
          6,
          12
        ],
        [
          16,
          17
        ],
        [
          18
        ],
        [
          14
        ],
        [
          0
        ],
        [
          1
        ],
        [
          20
        ],
        [
          19
        ],
        [
          22,
          23
        ],
        [
          21
        ],
        [
          21
        ],
        [],
        [
          26
        ],
        [
          25
        ],
        [
          28
        ],
        [
          27
        ]
      ]
    },
    "tau_0001": {
      "digest": "2cea606cfea46a8a737c6ac641394fd35f759856ea620cd45b604d0da5972d50",
      "rows": [
        [
          1,
          21
        ],
        [
          0,
          22
        ],
        [],
        [],
        [],
        [],
        [
          16,
          23
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          15,
          19,
          24
        ],
        [
          14
        ],
        [
          20
        ],
        [
          18
        ],
        [
          17
        ],
        [
          0
        ],
        [
          6
        ],
        [
          24,
          25,
          27
        ],
        [
          26
        ],
        [
          28
        ],
        [
          0
        ],
        [
          0
        ],
        [
          1
        ],
        [
          0
        ],
        [
          6
        ]
      ]
    },
    "tau_0002": {
      "digest": "68aaf1f8cecf6874876091cc7f2d5fe5eff81e6655671fa2fe34f0655dc01907",
      "rows": [
        [],
        [
          18
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0003": {
      "digest": "0dab1966a142752c7992c5d9b813bb4689258864673595dd327416cf31bbad3c",
      "rows": [
        [],
        [
          26
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0004": {
      "digest": "ac7ba342c48f086f995c4f3cc0b85d4f34e1464deaa0729c57ea7cf2668ab262",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [
          20
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0005": {
      "digest": "858e873eefc85680e7dcc8fa8450dbb71965f66c3e12dd7a28070d483329cd4c",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [
          28
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0006": {
      "digest": "f8dc765eb8ce10870f9c414a59e029a1c28f67efd3e3d96118d183dff9ed226d",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          0
        ],
        [
          1
        ],
        [
          6
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0007": {
      "digest": "6c510cdb7ae23a9ecc6f534720c70924a2208b4870ec5253cf50ef387425de59",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          14
        ],
        [
          15
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0008": {
      "digest": "fbd1e166ca3b6c60875dce1e2e8b24be7f91d0cea8e2e4965752c340cf2b1dca",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          14
        ],
        [
          16
        ],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0009": {
      "digest": "f75b9af0c6085943702428ac097955d9f1d92dede2d7a7cafb52aa99d62be17f",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          0
        ],
        [
          1
        ],
        [
          6
        ],
        [],
        [],
        [],
        [],
        []
      ]
    },
    "tau_0010": {
      "digest": "66b94260d1a01996440f614373fdcdc78d28b9ae1d16cb49ee4637bc430916aa",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          21
        ],
        [
          22
        ],
        [],
        []
      ]
    },
    "tau_0011": {
      "digest": "6aa0c2d5868cd823374cd166d839998ce416ba7978d5496ef3bee09a47e52a37",
      "rows": [
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [],
        [
          21
        ],
        [
          23
        ]
      ]
    }
  },
  "members": [
    "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
    "{P(A,A);R(A,P(A,P(A,A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(A,P(A,P(A,A))));R(V,P(A,A))}",
    "{P(A,A);R(A,P(A,P(A,P(A,P(A,A)))));R(V,P(A,A))}",
    "{P(A,A);R(A,P(A,P(P(A,A),A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(A,P(P(A,P(A,A)),A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,A),A));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,A),P(A,A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,A),P(P(A,A),A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,P(A,A)),A));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,P(A,A)),P(A,A)));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(A,P(P(A,A),A)),A));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(P(A,A),A),A));R(V,P(A,A))}",
    "{P(A,A);R(A,P(P(P(P(A,A),A),A),A));R(V,P(A,A))}",
    "{P(A,P(A,A));R(A,P(A,A));R(V,P(A,A))}",
    "{P(A,P(A,A));R(A,P(A,P(A,A)));R(V,P(A,A))}",
    "{P(A,P(A,A));R(A,P(P(A,A),A));R(V,P(A,A))}",
    "{P(A,P(A,P(A,A)));R(A,P(A,A));R(V,P(A,A))}",
    "{P(A,P(A,P(A,A)));R(A,P(A,P(A,A)));R(V,P(A,A))}",
    "{P(A,P(P(A,A),A));R(A,P(A,A));R(V,P(A,A))}",
    "{P(A,P(P(A,A),A));R(A,P(P(A,A),A));R(V,P(A,A))}",
    "{P(P(A,A),A);R(A,P(A,A));R(V,P(A,A))}",
    "{P(P(A,A),A);R(A,P(A,P(A,A)));R(V,P(A,A))}",
    "{P(P(A,A),A);R(A,P(P(A,A),A));R(V,P(A,A))}",
    "{P(P(A,A),P(A,A));R(A,P(A,A));R(V,P(A,A))}",
    "{P(P(A,P(A,A)),A);R(A,P(A,A));R(V,P(A,A))}",
    "{P(P(A,P(A,A)),A);R(A,P(A,P(A,A)));R(V,P(A,A))}",
    "{P(P(P(A,A),A),A);R(A,P(A,A));R(V,P(A,A))}",
    "{P(P(P(A,A),A),A);R(A,P(P(A,A),A));R(V,P(A,A))}"
  ],
  "record_certificates": [
    {
      "causal_support_channels": [],
      "class_pair": [
        0,
        5
      ],
      "fork": {
        "left_block": 0,
        "left_channel": "tau_0001",
        "left_target": 24,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        24
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        24
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        0,
        5
      ],
      "fork": {
        "left_block": 0,
        "left_channel": "tau_0001",
        "left_target": 24,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        24
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        24
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        0,
        5
      ],
      "fork": {
        "left_block": 0,
        "left_channel": "tau_0001",
        "left_target": 24,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        24
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        24
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        0,
        5
      ],
      "fork": {
        "left_block": 0,
        "left_channel": "tau_0001",
        "left_target": 24,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        24
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        24
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        0,
        13
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0001",
        "left_target": 15,
        "right_block": 0,
        "right_channel": "tau_0001",
        "right_target": 24,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        15,
        24
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 2,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        15,
        24
      ],
      "use_left_profile": [
        12
      ],
      "use_right_profile": [],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        1,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 1,
        "right_channel": "tau_0000",
        "right_target": 9,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        9
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        9
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        3,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        1,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 1,
        "right_channel": "tau_0000",
        "right_target": 9,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        9,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        9
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        3,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        1,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 1,
        "right_channel": "tau_0000",
        "right_target": 9,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        9
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        9
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        3,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        1,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 1,
        "right_channel": "tau_0000",
        "right_target": 9,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        9,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        9
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        3,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "af656f7211165e5de50f745a8c7cbf03fe38426c12b5cf9cb28a56deca5e4048",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [],
      "operational_support": [
        0,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        6
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        6
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0001",
        "left_target": 15,
        "right_block": 23,
        "right_channel": "tau_0001",
        "right_target": 19,
        "source": 14
      },
      "offload_word": [
        "tau_0000",
        "tau_0001"
      ],
      "operational_support": [
        6,
        17,
        18
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          17
        ],
        [
          6,
          18
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "468105591f449fb0f95af191885431355722ba3d5c09c925731ad4adb0edccac",
        "rows": [
          [
            0,
            1,
            21,
            26
          ],
          [
            0,
            1,
            22,
            24,
            25,
            27
          ],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            1,
            15,
            19,
            21,
            24
          ],
          [
            0,
            14
          ],
          [
            16,
            23
          ],
          [
            18
          ],
          [
            17
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            20,
            28
          ],
          [
            1,
            21
          ],
          [
            0,
            22
          ],
          [
            16,
            23
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            1,
            21,
            26
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            20,
            28
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001"
      ],
      "state_pair": [
        6,
        17
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        11
      ],
      "fork": {
        "left_block": 2,
        "left_channel": "tau_0000",
        "left_target": 6,
        "right_block": 11,
        "right_channel": "tau_0001",
        "right_target": 1,
        "source": 0
      },
      "offload_word": [],
      "operational_support": [
        1,
        6
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          6
        ],
        [
          6,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        6
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        12
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0001",
        "left_target": 15,
        "right_block": 23,
        "right_channel": "tau_0001",
        "right_target": 19,
        "source": 14
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0001"
      ],
      "operational_support": [
        6,
        17,
        18
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          18
        ],
        [
          6,
          17
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "468105591f449fb0f95af191885431355722ba3d5c09c925731ad4adb0edccac",
        "rows": [
          [
            0,
            1,
            21,
            26
          ],
          [
            0,
            1,
            22,
            24,
            25,
            27
          ],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            1,
            15,
            19,
            21,
            24
          ],
          [
            0,
            14
          ],
          [
            16,
            23
          ],
          [
            18
          ],
          [
            17
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            20,
            28
          ],
          [
            1,
            21
          ],
          [
            0,
            22
          ],
          [
            16,
            23
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            1,
            21,
            26
          ],
          [
            0,
            22,
            24,
            25,
            27
          ],
          [
            20,
            28
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001"
      ],
      "state_pair": [
        6,
        18
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        12
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0001",
        "left_target": 15,
        "right_block": 23,
        "right_channel": "tau_0001",
        "right_target": 19,
        "source": 14
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0001"
      ],
      "operational_support": [
        0,
        1,
        6,
        18
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        6,
        18
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        15
      ],
      "fork": {
        "left_block": 15,
        "left_channel": "tau_0001",
        "left_target": 28,
        "right_block": 2,
        "right_channel": "tau_0009",
        "right_target": 6,
        "source": 23
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        28
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        6,
        28
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        22
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0001",
        "left_target": 20,
        "right_block": 2,
        "right_channel": "tau_0006",
        "right_target": 6,
        "source": 16
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        20
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        6,
        20
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        23
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        24
      ],
      "fork": {
        "left_block": 2,
        "left_channel": "tau_0001",
        "left_target": 6,
        "right_block": 24,
        "right_channel": "tau_0008",
        "right_target": 16,
        "source": 20
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        6,
        16
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0008"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        24
      ],
      "fork": {
        "left_block": 2,
        "left_channel": "tau_0001",
        "left_target": 6,
        "right_block": 24,
        "right_channel": "tau_0008",
        "right_target": 16,
        "source": 20
      },
      "offload_word": [],
      "operational_support": [
        6,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ],
        [
          14,
          16
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        6,
        16
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0008"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        24
      ],
      "fork": {
        "left_block": 2,
        "left_channel": "tau_0001",
        "left_target": 6,
        "right_block": 24,
        "right_channel": "tau_0008",
        "right_target": 16,
        "source": 20
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        6,
        16
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0008"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        2,
        24
      ],
      "fork": {
        "left_block": 2,
        "left_channel": "tau_0001",
        "left_target": 6,
        "right_block": 24,
        "right_channel": "tau_0008",
        "right_target": 16,
        "source": 20
      },
      "offload_word": [],
      "operational_support": [
        6,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        6,
        16
      ],
      "use_left_profile": [
        1,
        3,
        4,
        5,
        10
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0008"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        3,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 3,
        "right_channel": "tau_0000",
        "right_target": 11,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        11
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        11
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        2,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        3,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 3,
        "right_channel": "tau_0000",
        "right_target": 11,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        11,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        11
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        2,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        3,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 3,
        "right_channel": "tau_0000",
        "right_target": 11,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        11
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        11
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        2,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        3,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 3,
        "right_channel": "tau_0000",
        "right_target": 11,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        11,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        11
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        1,
        2,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        4,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 4,
        "right_channel": "tau_0000",
        "right_target": 12,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        12
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        12
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        4,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        4,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 4,
        "right_channel": "tau_0000",
        "right_target": 12,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        12,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        12
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        4,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        4,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 4,
        "right_channel": "tau_0000",
        "right_target": 12,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        12
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        12
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        4,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        4,
        5
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 4,
        "right_channel": "tau_0000",
        "right_target": 12,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        12,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        12
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        2,
        4,
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "af656f7211165e5de50f745a8c7cbf03fe38426c12b5cf9cb28a56deca5e4048",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        6
      ],
      "fork": {
        "left_block": 6,
        "left_channel": "tau_0000",
        "left_target": 17,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        17
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        17
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        7
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 7,
        "right_channel": "tau_0000",
        "right_target": 4,
        "source": 5
      },
      "offload_word": [],
      "operational_support": [
        0,
        4,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        4
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        8,
        10,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        7
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 7,
        "right_channel": "tau_0000",
        "right_target": 4,
        "source": 5
      },
      "offload_word": [],
      "operational_support": [
        0,
        4,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        4
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        8,
        10,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        7
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 7,
        "right_channel": "tau_0000",
        "right_target": 4,
        "source": 5
      },
      "offload_word": [],
      "operational_support": [
        0,
        4,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        4
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        8,
        10,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        7
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 7,
        "right_channel": "tau_0000",
        "right_target": 4,
        "source": 5
      },
      "offload_word": [],
      "operational_support": [
        0,
        4,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        4
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        8,
        10,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        8
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 8,
        "right_channel": "tau_0000",
        "right_target": 5,
        "source": 4
      },
      "offload_word": [],
      "operational_support": [
        0,
        5,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        5
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        7,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        8
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 8,
        "right_channel": "tau_0000",
        "right_target": 5,
        "source": 4
      },
      "offload_word": [],
      "operational_support": [
        0,
        5,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        5
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        7,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        8
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 8,
        "right_channel": "tau_0000",
        "right_target": 5,
        "source": 4
      },
      "offload_word": [],
      "operational_support": [
        0,
        5,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        5
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        7,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        8
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 8,
        "right_channel": "tau_0000",
        "right_target": 5,
        "source": 4
      },
      "offload_word": [],
      "operational_support": [
        0,
        5,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        5
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        7,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        9
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 9,
        "right_channel": "tau_0000",
        "right_target": 2,
        "source": 3
      },
      "offload_word": [],
      "operational_support": [
        0,
        2,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        2
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        9,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        9
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 9,
        "right_channel": "tau_0000",
        "right_target": 2,
        "source": 3
      },
      "offload_word": [],
      "operational_support": [
        0,
        2,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        2
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        9,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        9
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 9,
        "right_channel": "tau_0000",
        "right_target": 2,
        "source": 3
      },
      "offload_word": [],
      "operational_support": [
        0,
        2,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        2
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        9,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        9
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 9,
        "right_channel": "tau_0000",
        "right_target": 2,
        "source": 3
      },
      "offload_word": [],
      "operational_support": [
        0,
        2,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        2
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        9,
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        7
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        7,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        7
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        7
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        7,
        14,
        16
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        7
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "af656f7211165e5de50f745a8c7cbf03fe38426c12b5cf9cb28a56deca5e4048",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        10
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 7,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        7
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ebda06a849f0ed53ab91fe5c2dcc5dd0abd1694fdec882d47eb19b247d3ce804",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0011",
        "tau_0009"
      ],
      "state_pair": [
        0,
        7
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "3264d50d7dcc7b770540303f4e82cc4760b2db116d909e14be0d668677ec4f59",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0006",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "5b89c3e458fba1e724e1683fae1fba4af440644447b6ee2da97a537c35a6d52b",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0006"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "705eb4441adc498e9397265f171326f1e2bd98a0ebf15e8c30ae28265ca678dc",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0007",
        "tau_0006"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        11
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        1
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        13
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0000",
        "left_target": 15,
        "right_block": 5,
        "right_channel": "tau_0001",
        "right_target": 0,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        15
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          15
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "db232606ac4b27edb135183ab983aa4f31ff1d7b223ded2040df5430f050d68c",
        "rows": [
          [
            14
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            15
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0007"
      ],
      "state_pair": [
        0,
        15
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        12
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        14
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        14
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "3264d50d7dcc7b770540303f4e82cc4760b2db116d909e14be0d668677ec4f59",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0006",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        14
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abc4abc9d7b6c6aeeb65898183fc14d65369654c2ca69fcb95eb2790ee3275ec",
        "rows": [
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            14
          ],
          [],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [],
      "operational_support": [
        0,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "d3a0214b92b3f9e44b5171743f9a93839ab591d97248c77533f98260ce2e2afa",
        "rows": [
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            16
          ],
          [],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        0,
        14
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        16
      ],
      "fork": {
        "left_block": 16,
        "left_channel": "tau_0001",
        "left_target": 27,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        27
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        16
      ],
      "fork": {
        "left_block": 16,
        "left_channel": "tau_0001",
        "left_target": 27,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        27
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        16
      ],
      "fork": {
        "left_block": 16,
        "left_channel": "tau_0001",
        "left_target": 27,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        27
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        16
      ],
      "fork": {
        "left_block": 16,
        "left_channel": "tau_0001",
        "left_target": 27,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        27
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        25
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        25
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        25
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        25
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 5,
        "right_channel": "tau_0009",
        "right_target": 0,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        25
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        20
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0001",
        "left_target": 0,
        "right_block": 20,
        "right_channel": "tau_0001",
        "right_target": 22,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        22
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        20
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0001",
        "left_target": 0,
        "right_block": 20,
        "right_channel": "tau_0001",
        "right_target": 22,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        22
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        23
      ],
      "fork": {
        "left_block": 23,
        "left_channel": "tau_0001",
        "left_target": 19,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        19
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        19
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        23
      ],
      "fork": {
        "left_block": 23,
        "left_channel": "tau_0001",
        "left_target": 19,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        19
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        19
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        23
      ],
      "fork": {
        "left_block": 23,
        "left_channel": "tau_0001",
        "left_target": 19,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        19
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        0,
        19
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        5,
        23
      ],
      "fork": {
        "left_block": 23,
        "left_channel": "tau_0001",
        "left_target": 19,
        "right_block": 5,
        "right_channel": "tau_0006",
        "right_target": 0,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        19
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        0,
        19
      ],
      "use_left_profile": [
        2,
        14
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        11
      ],
      "fork": {
        "left_block": 11,
        "left_channel": "tau_0000",
        "left_target": 1,
        "right_block": 6,
        "right_channel": "tau_0001",
        "right_target": 17,
        "source": 18
      },
      "offload_word": [],
      "operational_support": [
        1,
        6,
        17
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          1
        ],
        [
          1,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        17
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        17
      ],
      "fork": {
        "left_block": 20,
        "left_channel": "tau_0001",
        "left_target": 22,
        "right_block": 12,
        "right_channel": "tau_0002",
        "right_target": 18,
        "source": 1
      },
      "offload_word": [
        "tau_0001"
      ],
      "operational_support": [
        0,
        1,
        6,
        17,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        17,
        26
      ],
      "use_left_profile": [
        5
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0002"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        24
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0000",
        "left_target": 16,
        "right_block": 6,
        "right_channel": "tau_0000",
        "right_target": 17,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        16,
        17
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        16,
        17
      ],
      "use_left_profile": [
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        24
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0000",
        "left_target": 16,
        "right_block": 6,
        "right_channel": "tau_0000",
        "right_target": 17,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        14,
        16,
        17
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        16,
        17
      ],
      "use_left_profile": [
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        24
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0000",
        "left_target": 16,
        "right_block": 6,
        "right_channel": "tau_0000",
        "right_target": 17,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        6,
        16,
        17
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        16,
        17
      ],
      "use_left_profile": [
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        6,
        24
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0000",
        "left_target": 16,
        "right_block": 6,
        "right_channel": "tau_0000",
        "right_target": 17,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        14,
        16,
        17
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "a2d1dacf9c4ac3d1cafcb7ae73ead5e0303af2bc9e2dd4434c7d3187b437dcab",
        "rows": [
          [
            16
          ],
          [],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [],
          [
            16
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        16,
        17
      ],
      "use_left_profile": [
        14
      ],
      "use_right_profile": [
        5
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        11
      ],
      "fork": {
        "left_block": 11,
        "left_channel": "tau_0000",
        "left_target": 1,
        "right_block": 10,
        "right_channel": "tau_0000",
        "right_target": 8,
        "source": 4
      },
      "offload_word": [],
      "operational_support": [
        1,
        6,
        8
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          1
        ],
        [
          1,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        8
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        5,
        10
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        12
      ],
      "fork": {
        "left_block": 10,
        "left_channel": "tau_0000",
        "left_target": 7,
        "right_block": 12,
        "right_channel": "tau_0002",
        "right_target": 18,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        7,
        18
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        7,
        18
      ],
      "use_left_profile": [
        5,
        10
      ],
      "use_right_profile": [
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0002"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        13
      ],
      "fork": {
        "left_block": 10,
        "left_channel": "tau_0000",
        "left_target": 7,
        "right_block": 13,
        "right_channel": "tau_0000",
        "right_target": 15,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        7,
        14,
        15
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          14,
          15
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "db232606ac4b27edb135183ab983aa4f31ff1d7b223ded2040df5430f050d68c",
        "rows": [
          [
            14
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            15
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0007"
      ],
      "state_pair": [
        7,
        15
      ],
      "use_left_profile": [
        5,
        10
      ],
      "use_right_profile": [
        12
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        15
      ],
      "fork": {
        "left_block": 10,
        "left_channel": "tau_0000",
        "left_target": 7,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        7,
        28
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        7,
        28
      ],
      "use_left_profile": [
        5,
        10
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        17
      ],
      "fork": {
        "left_block": 10,
        "left_channel": "tau_0000",
        "left_target": 7,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        7,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        7,
        26
      ],
      "use_left_profile": [
        5,
        10
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        10,
        22
      ],
      "fork": {
        "left_block": 10,
        "left_channel": "tau_0000",
        "left_target": 7,
        "right_block": 22,
        "right_channel": "tau_0004",
        "right_target": 20,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        7,
        20
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        7,
        20
      ],
      "use_left_profile": [
        5,
        10
      ],
      "use_right_profile": [
        23
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0004"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        12
      ],
      "fork": {
        "left_block": 12,
        "left_channel": "tau_0000",
        "left_target": 18,
        "right_block": 11,
        "right_channel": "tau_0006",
        "right_target": 1,
        "source": 15
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        18
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        18
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        11
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0006"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        13
      ],
      "fork": {
        "left_block": 11,
        "left_channel": "tau_0000",
        "left_target": 1,
        "right_block": 13,
        "right_channel": "tau_0007",
        "right_target": 15,
        "source": 18
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        15
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ],
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 2,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        15
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        12
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        14
      ],
      "fork": {
        "left_block": 14,
        "left_channel": "tau_0000",
        "left_target": 14,
        "right_block": 11,
        "right_channel": "tau_0001",
        "right_target": 1,
        "source": 0
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        14
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        1,
        14
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        6,
        24
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        17
      ],
      "fork": {
        "left_block": 17,
        "left_channel": "tau_0001",
        "left_target": 26,
        "right_block": 11,
        "right_channel": "tau_0009",
        "right_target": 1,
        "source": 22
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        26
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        17
      ],
      "fork": {
        "left_block": 17,
        "left_channel": "tau_0001",
        "left_target": 26,
        "right_block": 11,
        "right_channel": "tau_0009",
        "right_target": 1,
        "source": 22
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "6fe07f18887f0e06cf5f933be11efed6b92f411ebe5e88a8eb1fb7851d214e10",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          [
            6
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        1,
        26
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        17
      ],
      "fork": {
        "left_block": 17,
        "left_channel": "tau_0001",
        "left_target": 26,
        "right_block": 11,
        "right_channel": "tau_0009",
        "right_target": 1,
        "source": 22
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          0
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        26
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        17
      ],
      "fork": {
        "left_block": 17,
        "left_channel": "tau_0001",
        "left_target": 26,
        "right_block": 11,
        "right_channel": "tau_0009",
        "right_target": 1,
        "source": 22
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        1,
        26
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        17
      ],
      "fork": {
        "left_block": 17,
        "left_channel": "tau_0001",
        "left_target": 26,
        "right_block": 11,
        "right_channel": "tau_0009",
        "right_target": 1,
        "source": 22
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        26
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0009"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0000",
        "left_target": 25,
        "right_block": 11,
        "right_channel": "tau_0001",
        "right_target": 1,
        "source": 26
      },
      "offload_word": [],
      "operational_support": [
        1,
        6,
        25
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          6,
          1
        ],
        [
          1,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        25
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        21
      ],
      "fork": {
        "left_block": 11,
        "left_channel": "tau_0001",
        "left_target": 1,
        "right_block": 21,
        "right_channel": "tau_0001",
        "right_target": 21,
        "source": 0
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        21
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        1,
        21
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        19,
        20
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        11,
        21
      ],
      "fork": {
        "left_block": 11,
        "left_channel": "tau_0001",
        "left_target": 1,
        "right_block": 21,
        "right_channel": "tau_0001",
        "right_target": 21,
        "source": 0
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        21
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        1,
        21
      ],
      "use_left_profile": [
        7,
        8,
        9,
        10,
        13
      ],
      "use_right_profile": [
        19,
        20
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        12,
        18
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0000",
        "left_target": 15,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        6,
        18,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          0,
          6
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8a298104304beb11f59f6f9f0da4f02c2a410434f77a0184b16f86d2cc400c52",
        "rows": [
          [
            0
          ],
          [
            6
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        18,
        25
      ],
      "use_left_profile": [
        11
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        13,
        14
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0000",
        "tau_0000",
        "tau_0007"
      ],
      "operational_support": [
        14,
        15
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          14,
          15
        ],
        [
          15,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "63b84de2fadc608886bb177e7a04df42f22eb861f6dfcf2309dd07d4be2a6cee",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            15
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0007"
      ],
      "state_pair": [
        14,
        15
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        12
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        13,
        23
      ],
      "fork": {
        "left_block": 13,
        "left_channel": "tau_0001",
        "left_target": 15,
        "right_block": 23,
        "right_channel": "tau_0001",
        "right_target": 19,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        6,
        15,
        19
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "1f4ab7f9d46407085504f00469a4495e79fefea7d5ef8fa3e733a3d71f5b841a",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            6
          ],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ],
          []
        ]
      },
      "stabilizer_transient": 2,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        15,
        19
      ],
      "use_left_profile": [
        12
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        13,
        24
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0000",
        "left_target": 16,
        "right_block": 13,
        "right_channel": "tau_0001",
        "right_target": 15,
        "source": 14
      },
      "offload_word": [],
      "operational_support": [
        14,
        15,
        16
      ],
      "post_write_profile": [
        true,
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          15,
          14
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "db232606ac4b27edb135183ab983aa4f31ff1d7b223ded2040df5430f050d68c",
        "rows": [
          [
            14
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14,
            15
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            14
          ],
          [
            15
          ],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0007"
      ],
      "state_pair": [
        15,
        16
      ],
      "use_left_profile": [
        12
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        16
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0001",
        "left_target": 16,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        14,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        14,
        27
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        23
      ],
      "fork": {
        "left_block": 24,
        "left_channel": "tau_0001",
        "left_target": 16,
        "right_block": 22,
        "right_channel": "tau_0004",
        "right_target": 20,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        14,
        19
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        14,
        19
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        22
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0004"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        0,
        6,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "19d6959b29eb5711c2deae8b1891958f488745ec4babf74276b63482572089dd",
        "rows": [
          [
            6
          ],
          [],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0008",
        "tau_0006"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        0,
        1,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          0,
          1
        ],
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "3264d50d7dcc7b770540303f4e82cc4760b2db116d909e14be0d668677ec4f59",
        "rows": [
          [
            1
          ],
          [
            0
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0006",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "616ffe30ffc065a4cec88e73a75e0f0cfd6aa29887938001bb172fad8f53548c",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            16
          ],
          [],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "82d7ac71c841a49360c56c4f84535c714d1c617fda536af97d49f2c07ce5c891",
        "rows": [
          [
            14
          ],
          [],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [
            16
          ],
          [],
          [
            14
          ],
          [
            16
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0000",
        "tau_0008"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        0,
        6,
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          0,
          6
        ],
        [
          6,
          0
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9d6b2b818004b027e9db9d64b7739fa49b2a65994e27606c3cf7f0ea0339fe85",
        "rows": [
          [
            6
          ],
          [],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0,
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [
            0
          ],
          [],
          [
            6
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        14,
        24
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 14,
        "right_channel": "tau_0007",
        "right_target": 14,
        "source": 17
      },
      "offload_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "operational_support": [
        14,
        16
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          14,
          16
        ],
        [
          16,
          14
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "d3a0214b92b3f9e44b5171743f9a93839ab591d97248c77533f98260ce2e2afa",
        "rows": [
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            16
          ],
          [],
          [
            14
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0008"
      ],
      "state_pair": [
        14,
        16
      ],
      "use_left_profile": [
        6,
        24
      ],
      "use_right_profile": [
        14
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000",
        "tau_0007"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        17
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          26,
          28
        ],
        [
          25,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "16a08b3b5ba0c8853a91d7902515c6e22e6328fd99ce1e2e0e9c6a0b927aaa65",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        26,
        28
      ],
      "use_left_profile": [
        18
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        17
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          26,
          28
        ],
        [
          25,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "87df90dcc9df6eb72dc80414285e3c509c2d86648a1dec1f8036ffede5bc5bfd",
        "rows": [
          [
            6,
            14
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            1,
            3
          ],
          [
            0,
            1,
            2
          ],
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            1,
            4
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13
          ],
          [
            0,
            8,
            10
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            10,
            11
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            9
          ],
          [
            0,
            6,
            13
          ],
          [
            0,
            6,
            12
          ],
          [
            16,
            17
          ],
          [
            18
          ],
          [
            14
          ],
          [
            0
          ],
          [
            1
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000"
      ],
      "state_pair": [
        26,
        28
      ],
      "use_left_profile": [
        18
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        17
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          26,
          28
        ],
        [
          25,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9f9a9ade0708fab91653cb2aabd7580bbba22bae3eb11152f5381ac74b0d5c33",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            6,
            14,
            16,
            17
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            14
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            10,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        26,
        28
      ],
      "use_left_profile": [
        18
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        22
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          20,
          28
        ],
        [
          19,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "16a08b3b5ba0c8853a91d7902515c6e22e6328fd99ce1e2e0e9c6a0b927aaa65",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        20,
        28
      ],
      "use_left_profile": [
        23
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        22
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          20,
          28
        ],
        [
          19,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "87df90dcc9df6eb72dc80414285e3c509c2d86648a1dec1f8036ffede5bc5bfd",
        "rows": [
          [
            6,
            14
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            1,
            3
          ],
          [
            0,
            1,
            2
          ],
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            1,
            4
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13
          ],
          [
            0,
            8,
            10
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            10,
            11
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            9
          ],
          [
            0,
            6,
            13
          ],
          [
            0,
            6,
            12
          ],
          [
            16,
            17
          ],
          [
            18
          ],
          [
            14
          ],
          [
            0
          ],
          [
            1
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000"
      ],
      "state_pair": [
        20,
        28
      ],
      "use_left_profile": [
        23
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        15,
        22
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          20,
          28
        ],
        [
          19,
          27
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9f9a9ade0708fab91653cb2aabd7580bbba22bae3eb11152f5381ac74b0d5c33",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            6,
            14,
            16,
            17
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            14
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            10,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        20,
        28
      ],
      "use_left_profile": [
        23
      ],
      "use_right_profile": [
        16
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          25,
          27
        ],
        [
          26,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "16a08b3b5ba0c8853a91d7902515c6e22e6328fd99ce1e2e0e9c6a0b927aaa65",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        25,
        27
      ],
      "use_left_profile": [
        17
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          25,
          27
        ],
        [
          26,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "87df90dcc9df6eb72dc80414285e3c509c2d86648a1dec1f8036ffede5bc5bfd",
        "rows": [
          [
            6,
            14
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            1,
            3
          ],
          [
            0,
            1,
            2
          ],
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            1,
            4
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13
          ],
          [
            0,
            8,
            10
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            10,
            11
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            9
          ],
          [
            0,
            6,
            13
          ],
          [
            0,
            6,
            12
          ],
          [
            16,
            17
          ],
          [
            18
          ],
          [
            14
          ],
          [
            0
          ],
          [
            1
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000"
      ],
      "state_pair": [
        25,
        27
      ],
      "use_left_profile": [
        17
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        18
      ],
      "fork": {
        "left_block": 18,
        "left_channel": "tau_0001",
        "left_target": 25,
        "right_block": 16,
        "right_channel": "tau_0001",
        "right_target": 27,
        "source": 21
      },
      "offload_word": [],
      "operational_support": [
        25,
        26,
        27,
        28
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          25,
          27
        ],
        [
          26,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9f9a9ade0708fab91653cb2aabd7580bbba22bae3eb11152f5381ac74b0d5c33",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            6,
            14,
            16,
            17
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            14
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            10,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        25,
        27
      ],
      "use_left_profile": [
        17
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        21
      ],
      "fork": {
        "left_block": 19,
        "left_channel": "tau_0001",
        "left_target": 23,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        21,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        21,
        27
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        21
      ],
      "fork": {
        "left_block": 19,
        "left_channel": "tau_0001",
        "left_target": 23,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        21,
        27
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        21,
        27
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        23
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          19,
          27
        ],
        [
          20,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "16a08b3b5ba0c8853a91d7902515c6e22e6328fd99ce1e2e0e9c6a0b927aaa65",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        19,
        27
      ],
      "use_left_profile": [
        22
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        23
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          19,
          27
        ],
        [
          20,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "87df90dcc9df6eb72dc80414285e3c509c2d86648a1dec1f8036ffede5bc5bfd",
        "rows": [
          [
            6,
            14
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            1,
            3
          ],
          [
            0,
            1,
            2
          ],
          [
            0,
            1,
            5,
            8
          ],
          [
            0,
            1,
            4
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13
          ],
          [
            0,
            8,
            10
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            10,
            11
          ],
          [
            0,
            7
          ],
          [
            0,
            6,
            9
          ],
          [
            0,
            6,
            13
          ],
          [
            0,
            6,
            12
          ],
          [
            16,
            17
          ],
          [
            18
          ],
          [
            14
          ],
          [
            0
          ],
          [
            1
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000"
      ],
      "state_pair": [
        19,
        27
      ],
      "use_left_profile": [
        22
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        16,
        23
      ],
      "fork": {
        "left_block": 22,
        "left_channel": "tau_0004",
        "left_target": 20,
        "right_block": 15,
        "right_channel": "tau_0005",
        "right_target": 28,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        19,
        20,
        27,
        28
      ],
      "post_write_profile": [
        false,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          19,
          27
        ],
        [
          20,
          28
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "9f9a9ade0708fab91653cb2aabd7580bbba22bae3eb11152f5381ac74b0d5c33",
        "rows": [
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            14,
            15
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            0,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            16,
            17
          ],
          [
            6,
            14,
            16,
            17
          ],
          [
            2,
            3,
            4,
            5,
            7,
            10,
            15
          ],
          [
            0,
            14
          ],
          [
            0,
            7,
            8,
            9,
            11,
            12,
            13,
            16,
            17
          ],
          [
            0,
            1,
            2,
            3,
            4,
            5,
            7,
            8,
            10,
            18
          ],
          [
            20
          ],
          [
            19
          ],
          [
            22,
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [
            26
          ],
          [
            25
          ],
          [
            28
          ],
          [
            27
          ]
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0000"
      ],
      "state_pair": [
        19,
        27
      ],
      "use_left_profile": [
        22
      ],
      "use_right_profile": [
        15
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0004",
        "tau_0005"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        17,
        20
      ],
      "fork": {
        "left_block": 20,
        "left_channel": "tau_0001",
        "left_target": 22,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        22,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        22,
        26
      ],
      "use_left_profile": [
        21
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        17,
        20
      ],
      "fork": {
        "left_block": 20,
        "left_channel": "tau_0001",
        "left_target": 22,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [],
      "operational_support": [
        0,
        1,
        22,
        26
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        22,
        26
      ],
      "use_left_profile": [
        21
      ],
      "use_right_profile": [
        18
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        18,
        21
      ],
      "fork": {
        "left_block": 20,
        "left_channel": "tau_0001",
        "left_target": 22,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        21,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        21,
        25
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        18,
        21
      ],
      "fork": {
        "left_block": 20,
        "left_channel": "tau_0001",
        "left_target": 22,
        "right_block": 17,
        "right_channel": "tau_0003",
        "right_target": 26,
        "source": 1
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        21,
        25
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        21,
        25
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        17
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0003"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        19,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0011"
      ],
      "operational_support": [
        21,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          23
        ],
        [
          23,
          21
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "4c7b132c4c75eb28adb2c4993824d69cb3a3a4d6f7df19c6a8aecc59a93a46cf",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            23
          ],
          [],
          [
            21
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0011"
      ],
      "state_pair": [
        21,
        23
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        19,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0011"
      ],
      "operational_support": [
        21,
        22,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          22
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "8755935c918ddd07e7ce85d7bb8021b1bb369941226f9b5749e481bc227f4d52",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            21
          ],
          [
            22
          ],
          [
            22
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0010"
      ],
      "state_pair": [
        21,
        23
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        19,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0011"
      ],
      "operational_support": [
        21,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          23
        ],
        [
          23,
          21
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8adee104cc6e19e219854acce959a35f871694ce11d4a543c5a679be9afbe1c6",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0011"
      ],
      "state_pair": [
        21,
        23
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        19,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 2,
        "right_channel": "tau_0000",
        "right_target": 6,
        "source": 9
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0011"
      ],
      "operational_support": [
        21,
        22,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          22,
          21
        ],
        [
          21,
          22
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ca5c2b74f7362bf3f75832c9f908eb17ca31261f8e1d9eaea9130e8e84c9da5f",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            22
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0010"
      ],
      "state_pair": [
        21,
        23
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        21,
        22,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          23
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "82ee58e58d1a4efc625d70c37bc083bfd7e6e4396834cd927c16c26c837d9f9d",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            21
          ],
          [
            23
          ],
          [
            23
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0000",
        "tau_0001",
        "tau_0011"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        21,
        22,
        23
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          23,
          21
        ],
        [
          21,
          23
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "8adee104cc6e19e219854acce959a35f871694ce11d4a543c5a679be9afbe1c6",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            23
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0011"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        0,
        1,
        21,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        21,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          22
        ],
        [
          22,
          21
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "ca5c2b74f7362bf3f75832c9f908eb17ca31261f8e1d9eaea9130e8e84c9da5f",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            22
          ],
          [
            21
          ],
          [
            21
          ],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0000",
        "tau_0001",
        "tau_0010"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        0,
        1,
        21,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          0,
          1
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        20,
        21
      ],
      "fork": {
        "left_block": 5,
        "left_channel": "tau_0000",
        "left_target": 0,
        "right_block": 11,
        "right_channel": "tau_0000",
        "right_target": 1,
        "source": 2
      },
      "offload_word": [
        "tau_0001",
        "tau_0001",
        "tau_0010"
      ],
      "operational_support": [
        21,
        22
      ],
      "post_write_profile": [
        true
      ],
      "split_depth": 2,
      "stabilizer_cycle": [
        [
          21,
          22
        ],
        [
          22,
          21
        ]
      ],
      "stabilizer_period": 2,
      "stabilizer_relation": {
        "digest": "fab9e433c5a55e92bfc027f83f4d3ad3f450fb354c5775699d337988cf24649c",
        "rows": [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            22
          ],
          [
            21
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ]
      },
      "stabilizer_transient": 0,
      "stabilizer_word": [
        "tau_0001",
        "tau_0000",
        "tau_0010"
      ],
      "state_pair": [
        21,
        22
      ],
      "use_left_profile": [
        19,
        20
      ],
      "use_right_profile": [
        21
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0000"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        21,
        23
      ],
      "fork": {
        "left_block": 19,
        "left_channel": "tau_0001",
        "left_target": 23,
        "right_block": 22,
        "right_channel": "tau_0004",
        "right_target": 20,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        19,
        21
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "abe4374f1dba7027b20e3626ec429e49aa004e6cbbc8ec0d1b21665af5afec4b",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0
          ],
          [],
          [
            6
          ],
          [],
          [],
          [
            1
          ],
          [],
          [
            0
          ],
          [
            1
          ],
          [
            6
          ],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          []
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0001",
        "tau_0009"
      ],
      "state_pair": [
        19,
        21
      ],
      "use_left_profile": [
        22
      ],
      "use_right_profile": [
        19,
        20
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0004"
      ]
    },
    {
      "causal_support_channels": [],
      "class_pair": [
        21,
        23
      ],
      "fork": {
        "left_block": 19,
        "left_channel": "tau_0001",
        "left_target": 23,
        "right_block": 22,
        "right_channel": "tau_0004",
        "right_target": 20,
        "source": 6
      },
      "offload_word": [
        "tau_0000"
      ],
      "operational_support": [
        0,
        1,
        19,
        21
      ],
      "post_write_profile": [
        true,
        false
      ],
      "split_depth": 1,
      "stabilizer_cycle": [
        [
          1,
          0
        ]
      ],
      "stabilizer_period": 1,
      "stabilizer_relation": {
        "digest": "f8a4d13870e75ec73575c304bee87a2ccebe58f1b1ac0f0807e0f7578ab62d86",
        "rows": [
          [
            0
          ],
          [
            1
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            0,
            6
          ],
          [],
          [],
          [],
          [],
          [
            1
          ],
          [
            0
          ],
          [
            0
          ],
          [
            1
          ],
          [],
          [
            1
          ],
          [
            1
          ],
          [
            0
          ],
          [
            1
          ],
          [
            0
          ]
        ]
      },
      "stabilizer_transient": 1,
      "stabilizer_word": [
        "tau_0001",
        "tau_0001",
        "tau_0000",
        "tau_0006"
      ],
      "state_pair": [
        19,
        21
      ],
      "use_left_profile": [
        22
      ],
      "use_right_profile": [
        19,
        20
      ],
      "use_word": [
        "tau_0000"
      ],
      "writer_channels": [
        "tau_0001",
        "tau_0004"
      ]
    }
  ],
  "record_systems": [
    {
      "certificate_indices": [
        0,
        1,
        2,
        3
      ],
      "class_pair": [
        0,
        5
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "0": [
          24
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        24
      ],
      "system_index": 0
    },
    {
      "certificate_indices": [
        4
      ],
      "class_pair": [
        0,
        13
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "0": [
          24
        ],
        "13": [
          15
        ]
      },
      "support": [
        0,
        1,
        6,
        15,
        24
      ],
      "system_index": 1
    },
    {
      "certificate_indices": [
        5,
        6,
        7,
        8
      ],
      "class_pair": [
        1,
        5
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "1": [
          9
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        6,
        9,
        14,
        16
      ],
      "system_index": 2
    },
    {
      "certificate_indices": [
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16
      ],
      "class_pair": [
        2,
        5
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "2": [
          6
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        6,
        14,
        16
      ],
      "system_index": 3
    },
    {
      "certificate_indices": [
        17
      ],
      "class_pair": [
        2,
        6
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "2": [
          6
        ],
        "6": [
          17
        ]
      },
      "support": [
        6,
        17,
        18
      ],
      "system_index": 4
    },
    {
      "certificate_indices": [
        18
      ],
      "class_pair": [
        2,
        11
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "2": [
          6
        ]
      },
      "support": [
        1,
        6
      ],
      "system_index": 5
    },
    {
      "certificate_indices": [
        19,
        20
      ],
      "class_pair": [
        2,
        12
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "12": [
          18
        ],
        "2": [
          6
        ]
      },
      "support": [
        0,
        1,
        6,
        17,
        18
      ],
      "system_index": 6
    },
    {
      "certificate_indices": [
        21
      ],
      "class_pair": [
        2,
        15
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "15": [
          28
        ],
        "2": [
          6
        ]
      },
      "support": [
        0,
        1,
        6,
        28
      ],
      "system_index": 7
    },
    {
      "certificate_indices": [
        22
      ],
      "class_pair": [
        2,
        22
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "2": [
          6
        ],
        "22": [
          20
        ]
      },
      "support": [
        0,
        1,
        6,
        20
      ],
      "system_index": 8
    },
    {
      "certificate_indices": [
        23,
        24,
        25,
        26
      ],
      "class_pair": [
        2,
        24
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "2": [
          6
        ],
        "24": [
          16
        ]
      },
      "support": [
        0,
        6,
        14,
        16
      ],
      "system_index": 9
    },
    {
      "certificate_indices": [
        27,
        28,
        29,
        30
      ],
      "class_pair": [
        3,
        5
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "3": [
          11
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        6,
        11,
        14,
        16
      ],
      "system_index": 10
    },
    {
      "certificate_indices": [
        31,
        32,
        33,
        34
      ],
      "class_pair": [
        4,
        5
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "4": [
          12
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        6,
        12,
        14,
        16
      ],
      "system_index": 11
    },
    {
      "certificate_indices": [
        35,
        36,
        37,
        38,
        39,
        40,
        41
      ],
      "class_pair": [
        5,
        6
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "5": [
          0
        ],
        "6": [
          17
        ]
      },
      "support": [
        0,
        1,
        6,
        14,
        16,
        17
      ],
      "system_index": 12
    },
    {
      "certificate_indices": [
        42,
        43,
        44,
        45
      ],
      "class_pair": [
        5,
        7
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "5": [
          0
        ],
        "7": [
          4
        ]
      },
      "support": [
        0,
        4,
        6,
        14,
        16
      ],
      "system_index": 13
    },
    {
      "certificate_indices": [
        46,
        47,
        48,
        49
      ],
      "class_pair": [
        5,
        8
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "5": [
          0
        ],
        "8": [
          5
        ]
      },
      "support": [
        0,
        5,
        6,
        14,
        16
      ],
      "system_index": 14
    },
    {
      "certificate_indices": [
        50,
        51,
        52,
        53
      ],
      "class_pair": [
        5,
        9
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "5": [
          0
        ],
        "9": [
          2
        ]
      },
      "support": [
        0,
        2,
        6,
        14,
        16
      ],
      "system_index": 15
    },
    {
      "certificate_indices": [
        54,
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "class_pair": [
        5,
        10
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          7
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        6,
        7,
        14,
        16
      ],
      "system_index": 16
    },
    {
      "certificate_indices": [
        61,
        62,
        63,
        64,
        65,
        66
      ],
      "class_pair": [
        5,
        11
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        6
      ],
      "system_index": 17
    },
    {
      "certificate_indices": [
        67
      ],
      "class_pair": [
        5,
        13
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "13": [
          15
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        14,
        15
      ],
      "system_index": 18
    },
    {
      "certificate_indices": [
        68,
        69,
        70,
        71,
        72,
        73,
        74
      ],
      "class_pair": [
        5,
        14
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "14": [
          14
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        6,
        14,
        16
      ],
      "system_index": 19
    },
    {
      "certificate_indices": [
        75,
        76,
        77,
        78
      ],
      "class_pair": [
        5,
        16
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "16": [
          27
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        27
      ],
      "system_index": 20
    },
    {
      "certificate_indices": [
        79,
        80,
        81,
        82,
        83
      ],
      "class_pair": [
        5,
        18
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "18": [
          25
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        6,
        25
      ],
      "system_index": 21
    },
    {
      "certificate_indices": [
        84,
        85
      ],
      "class_pair": [
        5,
        20
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "20": [
          22
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        22
      ],
      "system_index": 22
    },
    {
      "certificate_indices": [
        86,
        87,
        88,
        89
      ],
      "class_pair": [
        5,
        23
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "23": [
          19
        ],
        "5": [
          0
        ]
      },
      "support": [
        0,
        1,
        19
      ],
      "system_index": 23
    },
    {
      "certificate_indices": [
        90
      ],
      "class_pair": [
        6,
        11
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "6": [
          17
        ]
      },
      "support": [
        1,
        6,
        17
      ],
      "system_index": 24
    },
    {
      "certificate_indices": [
        91
      ],
      "class_pair": [
        6,
        17
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "17": [
          26
        ],
        "6": [
          17
        ]
      },
      "support": [
        0,
        1,
        6,
        17,
        26
      ],
      "system_index": 25
    },
    {
      "certificate_indices": [
        92,
        93,
        94,
        95
      ],
      "class_pair": [
        6,
        24
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "24": [
          16
        ],
        "6": [
          17
        ]
      },
      "support": [
        0,
        6,
        14,
        16,
        17
      ],
      "system_index": 26
    },
    {
      "certificate_indices": [
        96
      ],
      "class_pair": [
        10,
        11
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          8
        ],
        "11": [
          1
        ]
      },
      "support": [
        1,
        6,
        8
      ],
      "system_index": 27
    },
    {
      "certificate_indices": [
        97
      ],
      "class_pair": [
        10,
        12
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          7
        ],
        "12": [
          18
        ]
      },
      "support": [
        0,
        1,
        6,
        7,
        18
      ],
      "system_index": 28
    },
    {
      "certificate_indices": [
        98
      ],
      "class_pair": [
        10,
        13
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "10": [
          7
        ],
        "13": [
          15
        ]
      },
      "support": [
        7,
        14,
        15
      ],
      "system_index": 29
    },
    {
      "certificate_indices": [
        99
      ],
      "class_pair": [
        10,
        15
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          7
        ],
        "15": [
          28
        ]
      },
      "support": [
        0,
        1,
        6,
        7,
        28
      ],
      "system_index": 30
    },
    {
      "certificate_indices": [
        100
      ],
      "class_pair": [
        10,
        17
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          7
        ],
        "17": [
          26
        ]
      },
      "support": [
        0,
        1,
        6,
        7,
        26
      ],
      "system_index": 31
    },
    {
      "certificate_indices": [
        101
      ],
      "class_pair": [
        10,
        22
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "10": [
          7
        ],
        "22": [
          20
        ]
      },
      "support": [
        0,
        1,
        6,
        7,
        20
      ],
      "system_index": 32
    },
    {
      "certificate_indices": [
        102
      ],
      "class_pair": [
        11,
        12
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "12": [
          18
        ]
      },
      "support": [
        0,
        1,
        6,
        18
      ],
      "system_index": 33
    },
    {
      "certificate_indices": [
        103
      ],
      "class_pair": [
        11,
        13
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "13": [
          15
        ]
      },
      "support": [
        0,
        1,
        6,
        15
      ],
      "system_index": 34
    },
    {
      "certificate_indices": [
        104
      ],
      "class_pair": [
        11,
        14
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "11": [
          1
        ],
        "14": [
          14
        ]
      },
      "support": [
        0,
        1,
        14
      ],
      "system_index": 35
    },
    {
      "certificate_indices": [
        105,
        106,
        107,
        108,
        109
      ],
      "class_pair": [
        11,
        17
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "17": [
          26
        ]
      },
      "support": [
        0,
        1,
        6,
        26
      ],
      "system_index": 36
    },
    {
      "certificate_indices": [
        110
      ],
      "class_pair": [
        11,
        18
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "11": [
          1
        ],
        "18": [
          25
        ]
      },
      "support": [
        1,
        6,
        25
      ],
      "system_index": 37
    },
    {
      "certificate_indices": [
        111,
        112
      ],
      "class_pair": [
        11,
        21
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "11": [
          1
        ],
        "21": [
          21
        ]
      },
      "support": [
        0,
        1,
        21
      ],
      "system_index": 38
    },
    {
      "certificate_indices": [
        113
      ],
      "class_pair": [
        12,
        18
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "12": [
          18
        ],
        "18": [
          25
        ]
      },
      "support": [
        0,
        1,
        6,
        18,
        25
      ],
      "system_index": 39
    },
    {
      "certificate_indices": [
        114
      ],
      "class_pair": [
        13,
        14
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "13": [
          15
        ],
        "14": [
          14
        ]
      },
      "support": [
        14,
        15
      ],
      "system_index": 40
    },
    {
      "certificate_indices": [
        115
      ],
      "class_pair": [
        13,
        23
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "13": [
          15
        ],
        "23": [
          19
        ]
      },
      "support": [
        0,
        1,
        6,
        15,
        19
      ],
      "system_index": 41
    },
    {
      "certificate_indices": [
        116
      ],
      "class_pair": [
        13,
        24
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "13": [
          15
        ],
        "24": [
          16
        ]
      },
      "support": [
        14,
        15,
        16
      ],
      "system_index": 42
    },
    {
      "certificate_indices": [
        117
      ],
      "class_pair": [
        14,
        16
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "14": [
          14
        ],
        "16": [
          27
        ]
      },
      "support": [
        0,
        1,
        14,
        27
      ],
      "system_index": 43
    },
    {
      "certificate_indices": [
        118
      ],
      "class_pair": [
        14,
        23
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "14": [
          14
        ],
        "23": [
          19
        ]
      },
      "support": [
        0,
        1,
        14,
        19
      ],
      "system_index": 44
    },
    {
      "certificate_indices": [
        119,
        120,
        121,
        122,
        123,
        124
      ],
      "class_pair": [
        14,
        24
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "14": [
          14
        ],
        "24": [
          16
        ]
      },
      "support": [
        0,
        1,
        6,
        14,
        16
      ],
      "system_index": 45
    },
    {
      "certificate_indices": [
        125,
        126,
        127
      ],
      "class_pair": [
        15,
        17
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "15": [
          28
        ],
        "17": [
          26
        ]
      },
      "support": [
        25,
        26,
        27,
        28
      ],
      "system_index": 46
    },
    {
      "certificate_indices": [
        128,
        129,
        130
      ],
      "class_pair": [
        15,
        22
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "15": [
          28
        ],
        "22": [
          20
        ]
      },
      "support": [
        19,
        20,
        27,
        28
      ],
      "system_index": 47
    },
    {
      "certificate_indices": [
        131,
        132,
        133
      ],
      "class_pair": [
        16,
        18
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "16": [
          27
        ],
        "18": [
          25
        ]
      },
      "support": [
        25,
        26,
        27,
        28
      ],
      "system_index": 48
    },
    {
      "certificate_indices": [
        134,
        135
      ],
      "class_pair": [
        16,
        21
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "16": [
          27
        ],
        "21": [
          21
        ]
      },
      "support": [
        0,
        1,
        21,
        27
      ],
      "system_index": 49
    },
    {
      "certificate_indices": [
        136,
        137,
        138
      ],
      "class_pair": [
        16,
        23
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "16": [
          27
        ],
        "23": [
          19
        ]
      },
      "support": [
        19,
        20,
        27,
        28
      ],
      "system_index": 50
    },
    {
      "certificate_indices": [
        139,
        140
      ],
      "class_pair": [
        17,
        20
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "17": [
          26
        ],
        "20": [
          22
        ]
      },
      "support": [
        0,
        1,
        22,
        26
      ],
      "system_index": 51
    },
    {
      "certificate_indices": [
        141,
        142
      ],
      "class_pair": [
        18,
        21
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "18": [
          25
        ],
        "21": [
          21
        ]
      },
      "support": [
        0,
        1,
        21,
        25
      ],
      "system_index": 52
    },
    {
      "certificate_indices": [
        143,
        144,
        145,
        146
      ],
      "class_pair": [
        19,
        21
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "19": [
          23
        ],
        "21": [
          21
        ]
      },
      "support": [
        21,
        22,
        23
      ],
      "system_index": 53
    },
    {
      "certificate_indices": [
        147,
        148,
        149,
        150,
        151,
        152
      ],
      "class_pair": [
        20,
        21
      ],
      "max_stabilizer_period": 2,
      "representatives": {
        "20": [
          22
        ],
        "21": [
          21
        ]
      },
      "support": [
        0,
        1,
        21,
        22,
        23
      ],
      "system_index": 54
    },
    {
      "certificate_indices": [
        153,
        154
      ],
      "class_pair": [
        21,
        23
      ],
      "max_stabilizer_period": 1,
      "representatives": {
        "21": [
          21
        ],
        "23": [
          19
        ]
      },
      "support": [
        0,
        1,
        19,
        21
      ],
      "system_index": 55
    }
  ],
  "schema": "certificate-h4-v1",
  "seed_index": 3388,
  "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
  "source_run_summary": {
    "odd_holonomy_base_system_count": 6,
    "record_certificate_count": 155,
    "record_system_count": 56,
    "semigroup_cap_used_only_to_discover_certificate": 1000,
    "semigroup_complete": false,
    "semigroup_element_count": 1000,
    "translation_morphism_count": 264,
    "word_bound": 10
  },
  "state_count": 29,
  "structural_checks": {
    "nonidentity_fixed_role_partition": true,
    "nonidentity_unlabelled_partition": true,
    "same_class_size_by_fixed_role": true,
    "same_exact_directed_edge_set": true,
    "same_incoming_count_for_every_vertex_and_target_role": true,
    "same_outgoing_count_for_every_vertex_and_target_role": true,
    "same_role_count": true,
    "same_role_size_multiset": true
  },
  "target_incidence_digest": "30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e",
  "target_partition": [
    [
      [
        0,
        1
      ],
      [
        0,
        6
      ],
      [
        1,
        0
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        10
      ],
      [
        2,
        0
      ],
      [
        2,
        1
      ],
      [
        2,
        3
      ],
      [
        3,
        0
      ],
      [
        3,
        1
      ],
      [
        3,
        2
      ],
      [
        4,
        0
      ],
      [
        4,
        1
      ],
      [
        4,
        5
      ],
      [
        4,
        8
      ],
      [
        5,
        0
      ],
      [
        5,
        1
      ],
      [
        5,
        4
      ],
      [
        6,
        0
      ],
      [
        6,
        7
      ],
      [
        6,
        8
      ],
      [
        6,
        9
      ],
      [
        6,
        11
      ],
      [
        6,
        12
      ],
      [
        6,
        13
      ],
      [
        7,
        0
      ],
      [
        7,
        8
      ],
      [
        7,
        10
      ],
      [
        8,
        0
      ],
      [
        8,
        7
      ],
      [
        9,
        0
      ],
      [
        9,
        6
      ],
      [
        9,
        10
      ],
      [
        9,
        11
      ],
      [
        10,
        0
      ],
      [
        10,
        7
      ],
      [
        11,
        0
      ],
      [
        11,
        6
      ],
      [
        11,
        9
      ],
      [
        12,
        0
      ],
      [
        12,
        6
      ],
      [
        12,
        13
      ],
      [
        13,
        0
      ],
      [
        13,
        6
      ],
      [
        13,
        12
      ],
      [
        14,
        15
      ],
      [
        14,
        16
      ],
      [
        15,
        14
      ],
      [
        16,
        14
      ],
      [
        17,
        18
      ],
      [
        18,
        17
      ],
      [
        19,
        20
      ],
      [
        20,
        19
      ],
      [
        21,
        22
      ],
      [
        21,
        23
      ],
      [
        22,
        21
      ],
      [
        23,
        21
      ],
      [
        25,
        26
      ],
      [
        26,
        25
      ],
      [
        27,
        28
      ],
      [
        28,
        27
      ]
    ],
    [
      [
        0,
        14
      ],
      [
        0,
        21
      ],
      [
        1,
        15
      ],
      [
        1,
        22
      ],
      [
        6,
        16
      ],
      [
        6,
        23
      ],
      [
        14,
        17
      ],
      [
        14,
        19
      ],
      [
        14,
        24
      ],
      [
        15,
        18
      ],
      [
        16,
        20
      ],
      [
        17,
        0
      ],
      [
        18,
        1
      ],
      [
        19,
        0
      ],
      [
        20,
        6
      ],
      [
        21,
        24
      ],
      [
        21,
        25
      ],
      [
        21,
        27
      ],
      [
        22,
        26
      ],
      [
        23,
        28
      ],
      [
        24,
        0
      ],
      [
        25,
        0
      ],
      [
        26,
        1
      ],
      [
        27,
        0
      ],
      [
        28,
        6
      ]
    ],
    [
      [
        1,
        18
      ]
    ],
    [
      [
        1,
        26
      ]
    ],
    [
      [
        6,
        20
      ]
    ],
    [
      [
        6,
        28
      ]
    ],
    [
      [
        14,
        0
      ],
      [
        15,
        1
      ],
      [
        16,
        6
      ]
    ],
    [
      [
        17,
        14
      ],
      [
        18,
        15
      ]
    ],
    [
      [
        19,
        14
      ],
      [
        20,
        16
      ]
    ],
    [
      [
        21,
        0
      ],
      [
        22,
        1
      ],
      [
        23,
        6
      ]
    ],
    [
      [
        25,
        21
      ],
      [
        26,
        22
      ]
    ],
    [
      [
        27,
        21
      ],
      [
        28,
        23
      ]
    ]
  ],
  "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
  "trade": {
    "cycle_edges": [
      [
        0,
        1
      ],
      [
        18,
        1
      ],
      [
        18,
        17
      ],
      [
        14,
        17
      ],
      [
        14,
        15
      ],
      [
        1,
        15
      ],
      [
        1,
        0
      ],
      [
        17,
        0
      ],
      [
        17,
        18
      ],
      [
        15,
        18
      ],
      [
        15,
        14
      ],
      [
        0,
        14
      ]
    ],
    "cycle_length": 12,
    "cycle_nodes": [
      0,
      30,
      18,
      46,
      14,
      44,
      1,
      29,
      17,
      47,
      15,
      43,
      0
    ],
    "role_pair": [
      0,
      1
    ]
  }
}


==> anc/reproducibility/incidence_seed3388/CHECK_RESULT.json <==
{
  "behavioral_block_count": 25,
  "candidate_incidence_digest": "30f82ca5a95ae6e004109c8a8f5fd13af307949f19cca1f9c1b3fd18dd724d6e",
  "candidate_partition_digest": "d8943501f2a71cd83351d1d1f891663f794f972f1cd412d2ff12308b10b35ee8",
  "checker_sha256": "79cd6f08640fc72e330121a9792cab78e9226e84b3d1942d851bb3228dc0ce19",
  "claim_verified": "EXISTENTIAL_BOUNDED_H4_WITNESS_WITHOUT_CLOSURE_REPLAY",
  "closure_completeness_claimed": false,
  "edge_count": 108,
  "existential_witnesses": {
    "internally_recorded_change": true,
    "odd_groupoid_holonomy": true,
    "operational_localization": true,
    "public_translation": true
  },
  "generator_count": 12,
  "input_sha256": "47044ca4b1e544d1700483fe320a8a3dac63275c5b0d6702c3ba10713119d0b8",
  "record_certificate_count": 155,
  "record_system_count": 56,
  "seed_index": 3388,
  "semigroup_bfs_used": false,
  "state_count": 29,
  "status": "PASS"
}


==> anc/reproducibility/incidence_seed3388/MANIFEST.json <==
{
  "CERTIFICATE_H4.json": "47044ca4b1e544d1700483fe320a8a3dac63275c5b0d6702c3ba10713119d0b8",
  "materializer_sha256": "e57cb425a1ee132ab95d42fc056a1928247bca0c9f144ebde75cc86c65bf6ccc"
}


==> anc/reproducibility/incidence_seed3388/check_certificate_h4.py <==
#!/usr/bin/env python3
"""Standalone, standard-library verifier for the materialized H4 certificate.

Important: this verifier contains no semigroup-closure enumeration.  Every
claimed relation is obtained only by direct composition of the explicit
generator word stored in CERTIFICATE_H4.json.  The certificate is existential:
it verifies enough concrete write/preserve/use systems and concrete morphisms
to establish the bounded H4 predicate, without claiming closure completeness.
"""

from __future__ import annotations

import hashlib
import json
from collections import defaultdict
from pathlib import Path

HERE = Path(__file__).resolve().parent
INPUT = HERE / "CERTIFICATE_H4.json"
OUTPUT = HERE / "CHECK_RESULT.json"

if not __debug__:
    raise RuntimeError(
        "this verifier uses checked assertions and must not be run with python -O"
    )


def stable(value):
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def digest(value):
    return hashlib.sha256(stable(value).encode("utf-8")).hexdigest()


def bits(mask):
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - 1
        mask ^= bit


def compose(first, second):
    """Apply first, then second."""
    assert len(first) == len(second)
    result = []
    for row in first:
        image = 0
        for middle in bits(row):
            image |= second[middle]
        result.append(image)
    return tuple(result)


def relation_from_obj(obj, n):
    assert len(obj["rows"]) == n
    relation = []
    for row in obj["rows"]:
        assert row == sorted(set(row))
        assert all(isinstance(value, int) and 0 <= value < n for value in row)
        mask = 0
        for value in row:
            mask |= 1 << value
        relation.append(mask)
    relation = tuple(relation)
    assert digest(list(relation)) == obj["digest"]
    return relation


def relation_to_obj(relation):
    return {
        "rows": [list(bits(row)) for row in relation],
        "digest": digest(list(relation)),
    }


def direct_word(word, generators, n):
    assert isinstance(word, list)
    relation = tuple(1 << state for state in range(n))
    for name in word:
        assert name in generators
        relation = compose(relation, generators[name])
    return relation


def same_partition_labels(left, right):
    assert len(left) == len(right)
    return all(
        (left[a] == left[b]) == (right[a] == right[b])
        for a in range(len(left))
        for b in range(a + 1, len(left))
    )


def behavioral_quotient(generators, n):
    if n == 0:
        return {"blocks": [], "block_of": [], "history": [], "refinement_rounds": 0}
    current = tuple(0 for _ in range(n))
    history = [current]
    while True:
        signatures = []
        for state in range(n):
            signatures.append(tuple(
                (name, tuple(sorted({current[target] for target in bits(generators[name][state])})))
                for name in sorted(generators)
            ))
        ordered = sorted(set(signatures))
        lookup = {signature: index for index, signature in enumerate(ordered)}
        refined = tuple(lookup[signature] for signature in signatures)
        if same_partition_labels(current, refined):
            if refined != history[-1]:
                history.append(refined)
            current = refined
            break
        history.append(refined)
        current = refined
    grouped = defaultdict(list)
    for state, block in enumerate(current):
        grouped[block].append(state)
    blocks = [grouped[key] for key in sorted(grouped)]
    return {
        "blocks": blocks,
        "block_of": list(current),
        "history": [list(row) for row in history],
        "refinement_rounds": max(0, len(history) - 1),
    }


def transition_forks(generators, quotient):
    by_source = defaultdict(set)
    for name, relation in sorted(generators.items()):
        for source, row in enumerate(relation):
            for target in bits(row):
                by_source[source].add((name, target))
    selected = {}
    block_of = quotient["block_of"]
    for source, outcomes in by_source.items():
        ordered = sorted(outcomes)
        for i, (left_name, left_target) in enumerate(ordered):
            for right_name, right_target in ordered[i + 1:]:
                left_block = block_of[left_target]
                right_block = block_of[right_target]
                if left_block == right_block:
                    continue
                key = (source, min(left_target, right_target), max(left_target, right_target))
                selected.setdefault(key, {
                    "source": source,
                    "left_target": left_target,
                    "right_target": right_target,
                    "left_channel": left_name,
                    "right_channel": right_name,
                    "left_block": left_block,
                    "right_block": right_block,
                })
    return [selected[key] for key in sorted(selected)]


def singleton(row):
    return row.bit_length() - 1 if row and not (row & (row - 1)) else None


def pair_image(relation, pair):
    left = singleton(relation[pair[0]])
    right = singleton(relation[pair[1]])
    return None if left is None or right is None else (left, right)


def split_depth(quotient, left, right):
    for depth, labels in enumerate(quotient["history"]):
        if labels[left] != labels[right]:
            return depth
    return None


def persistent_orbit(relation, pair, quotient):
    block_of = quotient["block_of"]
    seen = {}
    sequence = []
    current = tuple(pair)
    changed = False
    for _ in range(max(1, len(block_of) ** 2 + 1)):
        if current in seen:
            if not changed:
                return None
            transient = seen[current]
            period = len(sequence) - transient
            return {
                "transient": transient,
                "period": period,
                "sequence": sequence,
                "cycle": sequence[transient:transient + period],
            }
        seen[current] = len(sequence)
        sequence.append(current)
        image = pair_image(relation, current)
        if image is None or block_of[image[0]] == block_of[image[1]]:
            return None
        changed |= image != current
        current = image
    return None


def block_profile(relation, state, quotient):
    return sorted({quotient["block_of"][target] for target in bits(relation[state])})


def unlabelled_classes(classes):
    return {frozenset(tuple(edge) for edge in cls) for cls in classes}


def incidence(n, q, classes):
    outgoing = [[0] * q for _ in range(n)]
    incoming = [[0] * q for _ in range(n)]
    for role, cls in enumerate(classes):
        for u, v in cls:
            outgoing[u][role] += 1
            incoming[v][role] += 1
    return {"outgoing": outgoing, "incoming": incoming}


def normalize_system(raw):
    return {
        "system_index": int(raw["system_index"]),
        "class_pair": tuple(map(int, raw["class_pair"])),
        "support": frozenset(map(int, raw["support"])),
        "representatives": {
            int(key): tuple(map(int, values)) for key, values in raw["representatives"].items()
        },
        "max_stabilizer_period": int(raw["max_stabilizer_period"]),
        "certificate_indices": tuple(map(int, raw["certificate_indices"])),
    }


def induced_translation(relation, source, target, quotient):
    output = []
    target_classes = set(target["class_pair"])
    for source_class in source["class_pair"]:
        source_states = source["representatives"][source_class]
        if not source_states:
            return None
        image_classes = set()
        for state in source_states:
            target_state = singleton(relation[state])
            if target_state is None or target_state not in target["support"]:
                return None
            target_class = quotient["block_of"][target_state]
            if target_class not in target_classes:
                return None
            image_classes.add(target_class)
        if len(image_classes) != 1:
            return None
        output.append(next(iter(image_classes)))
    return None if output[0] == output[1] else tuple(output)


def verify_morphism(raw, systems, generators, quotient, n):
    source_index = int(raw["source_system"])
    target_index = int(raw["target_system"])
    assert source_index != target_index
    relation = direct_word(raw["word"], generators, n)
    assert digest(list(relation)) == raw["relation_digest"]
    induced = induced_translation(
        relation, systems[source_index], systems[target_index], quotient
    )
    assert induced is not None and list(induced) == raw["induced_class_map"]
    target_pair = systems[target_index]["class_pair"]
    if induced == target_pair:
        parity = 0
    elif induced == target_pair[::-1]:
        parity = 1
    else:
        raise AssertionError("morphism does not biject onto the target class pair")
    assert parity == int(raw["parity"])
    return parity


def verify_structure(data):
    n = int(data["state_count"])
    edges = [tuple(map(int, edge)) for edge in data["directed_edges"]]
    assert len(edges) == len(set(edges))
    assert all(0 <= u < n and 0 <= v < n for u, v in edges)
    target = data["target_partition"]
    candidate = data["candidate_partition"]
    target_flat = [tuple(edge) for cls in target for edge in cls]
    candidate_flat = [tuple(edge) for cls in candidate for edge in cls]
    checks = {
        "same_exact_directed_edge_set": (
            set(target_flat) == set(candidate_flat) == set(edges)
            and len(target_flat) == len(candidate_flat) == len(edges)
        ),
        "same_role_count": len(candidate) == len(target),
        "same_class_size_by_fixed_role": [len(cls) for cls in candidate] == [len(cls) for cls in target],
        "same_role_size_multiset": sorted(map(len, candidate), reverse=True) == sorted(map(len, target), reverse=True),
        "nonidentity_fixed_role_partition": candidate != target,
        "nonidentity_unlabelled_partition": unlabelled_classes(candidate) != unlabelled_classes(target),
    }
    target_incidence = incidence(n, len(target), target)
    candidate_incidence = incidence(n, len(candidate), candidate)
    checks["same_outgoing_count_for_every_vertex_and_target_role"] = (
        candidate_incidence["outgoing"] == target_incidence["outgoing"]
    )
    checks["same_incoming_count_for_every_vertex_and_target_role"] = (
        candidate_incidence["incoming"] == target_incidence["incoming"]
    )
    assert all(checks.values())
    assert checks == data["structural_checks"]
    assert digest(target) == data["target_partition_digest"]
    assert digest(candidate) == data["candidate_partition_digest"]
    assert digest(target_incidence) == data["target_incidence_digest"]
    assert digest(candidate_incidence) == data["candidate_incidence_digest"]
    return n, edges, target, candidate, checks


def verify_generators(candidate, serialized, n):
    reconstructed = {}
    for role, cls in enumerate(candidate):
        rows = [0] * n
        for u, v in cls:
            rows[u] |= 1 << v
        if any(rows):
            reconstructed[f"tau_{role:04d}"] = tuple(rows)
    assert set(reconstructed) == set(serialized)
    for name, relation in reconstructed.items():
        parsed = relation_from_obj(serialized[name], n)
        assert parsed == relation
        assert relation_to_obj(relation) == serialized[name]
    return reconstructed


def verify_certificates(raw_certificates, generators, quotient, n):
    forks = transition_forks(generators, quotient)
    fork_keys = {stable(row) for row in forks}
    checked = []
    block_of = quotient["block_of"]
    for index, cert in enumerate(raw_certificates):
        pair = tuple(map(int, cert["state_pair"]))
        assert pair[0] < pair[1]
        assert stable(cert["fork"]) in fork_keys
        offload = direct_word(cert["offload_word"], generators, n)
        raw_pair = (int(cert["fork"]["left_target"]), int(cert["fork"]["right_target"]))
        image = pair_image(offload, raw_pair)
        assert image is not None and tuple(sorted(image)) == pair
        depth = split_depth(quotient, *pair)
        assert depth is not None and int(cert["split_depth"]) == depth
        writer_channels = sorted({cert["fork"]["left_channel"], cert["fork"]["right_channel"]})
        assert writer_channels == cert["writer_channels"]
        left_writer = [bool(generators[name][pair[0]]) for name in writer_channels]
        right_writer = [bool(generators[name][pair[1]]) for name in writer_channels]
        assert left_writer == right_writer == cert["post_write_profile"]

        class_pair = tuple(sorted((block_of[pair[0]], block_of[pair[1]])))
        assert list(class_pair) == cert["class_pair"]
        stabilizer = direct_word(cert["stabilizer_word"], generators, n)
        assert relation_to_obj(stabilizer) == cert["stabilizer_relation"]
        assert any(row != 1 << source for source, row in enumerate(stabilizer))
        orbit = persistent_orbit(stabilizer, pair, quotient)
        assert orbit is not None
        assert orbit["transient"] == int(cert["stabilizer_transient"])
        assert orbit["period"] == int(cert["stabilizer_period"])
        assert [list(value) for value in orbit["cycle"]] == cert["stabilizer_cycle"]
        support = sorted({state for orbit_pair in orbit["sequence"] for state in orbit_pair})
        assert support == cert["operational_support"]

        use = direct_word(cert["use_word"], generators, n)
        assert any(row != 1 << source for source, row in enumerate(use))
        left_profile = block_profile(use, pair[0], quotient)
        right_profile = block_profile(use, pair[1], quotient)
        assert left_profile == cert["use_left_profile"]
        assert right_profile == cert["use_right_profile"]
        assert left_profile != right_profile
        assert not (
            left_profile == [block_of[pair[0]]]
            and right_profile == [block_of[pair[1]]]
        )
        # v614's relaxed WPU construction deliberately does not impose the
        # earlier v612 single-channel causal-support filter.
        assert cert["causal_support_channels"] == []
        checked.append({
            "index": index,
            "class_pair": list(class_pair),
            "state_pair": list(pair),
            "stabilizer_digest": cert["stabilizer_relation"]["digest"],
            "period": orbit["period"],
            "orbit": orbit,
        })
    return checked


def rebuild_systems(raw_certificates, checked_certificates, quotient):
    grouped = defaultdict(list)
    for index, cert in enumerate(raw_certificates):
        grouped[tuple(cert["class_pair"])].append(index)
    systems = []
    for class_pair in sorted(grouped):
        indices = grouped[class_pair]
        support = sorted({
            state for index in indices for state in raw_certificates[index]["operational_support"]
        })
        representatives = {
            block: tuple(state for state in support if quotient["block_of"][state] == block)
            for block in class_pair
        }
        assert all(representatives.values())
        systems.append({
            "system_index": len(systems),
            "class_pair": class_pair,
            "support": frozenset(support),
            "representatives": representatives,
            "max_stabilizer_period": max(checked_certificates[index]["period"] for index in indices),
            "certificate_indices": tuple(indices),
        })
    return systems


def system_serialization(system):
    return {
        "system_index": system["system_index"],
        "class_pair": list(system["class_pair"]),
        "support": sorted(system["support"]),
        "representatives": {
            str(key): list(values) for key, values in sorted(system["representatives"].items())
        },
        "max_stabilizer_period": system["max_stabilizer_period"],
        "certificate_indices": list(system["certificate_indices"]),
    }


def verify_existential_witnesses(data, raw_certificates, checked_certificates, systems, generators, quotient, n):
    witnesses = data["existential_witnesses"]

    public = witnesses["public_translation"]
    left, right = map(int, public["system_pair"])
    assert left != right
    assert (int(public["forward"]["source_system"]), int(public["forward"]["target_system"])) == (left, right)
    assert (int(public["reverse"]["source_system"]), int(public["reverse"]["target_system"])) == (right, left)
    verify_morphism(public["forward"], systems, generators, quotient, n)
    verify_morphism(public["reverse"], systems, generators, quotient, n)

    localization = witnesses["operational_localization"]
    li = int(localization["left_system"])
    ri = int(localization["right_system"])
    left_support = set(systems[li]["support"])
    right_support = set(systems[ri]["support"])
    intersection = left_support & right_support
    if not intersection:
        relation = "disjoint"
    elif left_support == right_support:
        relation = "coextensive"
    elif left_support < right_support or right_support < left_support:
        relation = "nested"
    else:
        relation = "proper_overlap"
    assert relation == localization["relation"] in {"nested", "proper_overlap"}
    assert len(intersection) == int(localization["intersection_size"])

    change = witnesses["internally_recorded_change"]
    source_index = int(change["source_system"])
    target_index = int(change["target_system"])
    reading = direct_word(change["reading_word"], generators, n)
    target_system = systems[target_index]
    target_classes = set(target_system["class_pair"])
    found_change = False
    for certificate_index in systems[source_index]["certificate_indices"]:
        cert = raw_certificates[certificate_index]
        checked = checked_certificates[certificate_index]
        if cert["stabilizer_word"] != change["stabilizer_word"]:
            continue
        if checked["period"] != int(change["stabilizer_period"]):
            continue
        cycle = checked["orbit"]["cycle"]
        for side in (0, 1):
            images = []
            for pair in cycle:
                state = singleton(reading[pair[side]])
                if state is None or state not in target_system["support"]:
                    images = []
                    break
                block = quotient["block_of"][state]
                if block not in target_classes:
                    images = []
                    break
                images.append(block)
            if images == change["phase_class_sequence"] and len(set(images)) > 1:
                found_change = True
                break
        if found_change:
            break
    assert found_change

    odd = witnesses["odd_groupoid_holonomy"]
    morphisms = odd["morphisms"]
    cycle = list(map(int, odd["system_cycle"]))
    assert len(morphisms) == int(odd["cycle_length"])
    assert len(cycle) == len(morphisms) + 1
    assert cycle[0] == cycle[-1] == int(odd["base_system"])
    parity = 0
    for index, morphism in enumerate(morphisms):
        assert int(morphism["source_system"]) == cycle[index]
        assert int(morphism["target_system"]) == cycle[index + 1]
        parity ^= verify_morphism(morphism, systems, generators, quotient, n)
    assert parity == int(odd["total_parity"]) == 1

    return {
        "public_translation": True,
        "operational_localization": True,
        "internally_recorded_change": True,
        "odd_groupoid_holonomy": True,
    }


def main():
    data = json.loads(INPUT.read_text(encoding="utf-8"))
    if data.get("schema") != "certificate-h4-v1":
        raise ValueError("unexpected incidence certificate schema")
    if (
        int(data.get("seed_index", -1)),
        int(data.get("core_index", -1)),
        int(data.get("state_count", -1)),
        len(data.get("directed_edges", ())),
    ) != (3388, 1, 29, 108):
        raise ValueError("unexpected seed/core/carrier inventory")
    assert data["schema"] == "certificate-h4-v1"
    assert data["checker_contract"] == {
        "semigroup_bfs_permitted": False,
        "all_relation_words_verified_by_direct_composition": True,
        "existential_only": True,
    }
    n, edges, target, candidate, structural = verify_structure(data)
    generators = verify_generators(candidate, data["generators"], n)
    quotient = behavioral_quotient(generators, n)
    assert quotient == data["behavioral_quotient"]
    assert len(quotient["blocks"]) > 1

    raw_certificates = data["record_certificates"]
    checked_certificates = verify_certificates(raw_certificates, generators, quotient, n)
    systems = rebuild_systems(raw_certificates, checked_certificates, quotient)
    assert [system_serialization(system) for system in systems] == data["record_systems"]
    normalized_serialized_systems = [normalize_system(raw) for raw in data["record_systems"]]
    assert normalized_serialized_systems == systems
    h4_witnesses = verify_existential_witnesses(
        data, raw_certificates, checked_certificates, systems, generators, quotient, n
    )
    assert len(systems) >= 2 and all(h4_witnesses.values())

    result = {
        "status": "PASS",
        "claim_verified": "EXISTENTIAL_BOUNDED_H4_WITNESS_WITHOUT_CLOSURE_REPLAY",
        "seed_index": int(data["seed_index"]),
        "candidate_partition_digest": data["candidate_partition_digest"],
        "candidate_incidence_digest": data["candidate_incidence_digest"],
        "state_count": n,
        "edge_count": len(edges),
        "generator_count": len(generators),
        "behavioral_block_count": len(quotient["blocks"]),
        "record_certificate_count": len(raw_certificates),
        "record_system_count": len(systems),
        "existential_witnesses": h4_witnesses,
        "semigroup_bfs_used": False,
        "closure_completeness_claimed": False,
        "input_sha256": hashlib.sha256(INPUT.read_bytes()).hexdigest(),
        "checker_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
    }
    OUTPUT.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/orbit/ORBIT_SEPARATION_CHECKER.json <==
{
  "all_orbit_separated": true,
  "audit": "independent_complete_automorphism_orbit_checker",
  "discrepancies": [],
  "input": "radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json",
  "input_sha256": "97b6a042f571d2aa66b13f2e55a8a3e21ddd7f4f6a35f158570cc57f1af5cf5e",
  "method": "complete carrier automorphism enumeration followed by exact unlabelled-partition orbit canonicalisation",
  "primary": "orbit/ORBIT_SEPARATION_PRIMARY.json",
  "primary_all_orbit_separated": true,
  "primary_checker_agreement": true,
  "primary_sha256": "be6af073b29915f3ddac1da4217157538dc2b8de7ce69cc5b46d0451612ba56a",
  "row_count": 4,
  "rows": [
    {
      "automorphism_group_order": 16,
      "automorphisms": [
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          8,
          7,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          10,
          7,
          8,
          9,
          6,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          10,
          8,
          7,
          9,
          6,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          11,
          6,
          7,
          8,
          9,
          10,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          11,
          6,
          8,
          7,
          9,
          10,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          11,
          10,
          7,
          8,
          9,
          6,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          2,
          3,
          4,
          11,
          10,
          8,
          7,
          9,
          6,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          8,
          7,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          10,
          7,
          8,
          9,
          6,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          10,
          8,
          7,
          9,
          6,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          11,
          6,
          7,
          8,
          9,
          10,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          11,
          6,
          8,
          7,
          9,
          10,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          11,
          10,
          7,
          8,
          9,
          6,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ],
        [
          0,
          1,
          3,
          2,
          4,
          11,
          10,
          8,
          7,
          9,
          6,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19
        ]
      ],
      "core_index": 0,
      "edge_count": 55,
      "equivalence_vertex_mappings": [],
      "group_axioms_verified": true,
      "null_orbit_canonical_sha256": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
      "null_partition_orbit_size": 1,
      "null_partition_stabilizer_order": 16,
      "orbit_equivalent": false,
      "orbit_separated": true,
      "prune_counts": {},
      "search_node_count": 73,
      "seed_index": 226,
      "target_orbit_canonical_sha256": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "target_partition_orbit_size": 1,
      "target_partition_stabilizer_order": 16,
      "vertex_count": 20,
      "wl_colour_class_sizes": [
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "wl_colour_count": 16,
      "wl_rounds": 3
    },
    {
      "automorphism_group_order": 16,
      "automorphisms": [
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          14,
          15,
          16,
          24,
          17,
          18,
          19,
          20
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          13,
          12,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          13,
          12,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          14,
          15,
          16,
          24,
          17,
          18,
          19,
          20
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          14,
          15,
          16,
          24,
          17,
          18,
          19,
          20
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          13,
          12,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28
        ],
        [
          0,
          1,
          3,
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          13,
          12,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          14,
          15,
          16,
          24,
          17,
          18,
          19,
          20
        ],
        [
          0,
          6,
          12,
          13,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          2,
          3,
          14,
          16,
          15,
          19,
          20,
          17,
          18,
          21,
          23,
          22,
          24,
          27,
          28,
          25,
          26
        ],
        [
          0,
          6,
          12,
          13,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          2,
          3,
          21,
          23,
          22,
          27,
          28,
          25,
          26,
          14,
          16,
          15,
          24,
          19,
          20,
          17,
          18
        ],
        [
          0,
          6,
          12,
          13,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          3,
          2,
          14,
          16,
          15,
          19,
          20,
          17,
          18,
          21,
          23,
          22,
          24,
          27,
          28,
          25,
          26
        ],
        [
          0,
          6,
          12,
          13,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          3,
          2,
          21,
          23,
          22,
          27,
          28,
          25,
          26,
          14,
          16,
          15,
          24,
          19,
          20,
          17,
          18
        ],
        [
          0,
          6,
          13,
          12,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          2,
          3,
          14,
          16,
          15,
          19,
          20,
          17,
          18,
          21,
          23,
          22,
          24,
          27,
          28,
          25,
          26
        ],
        [
          0,
          6,
          13,
          12,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          2,
          3,
          21,
          23,
          22,
          27,
          28,
          25,
          26,
          14,
          16,
          15,
          24,
          19,
          20,
          17,
          18
        ],
        [
          0,
          6,
          13,
          12,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          3,
          2,
          14,
          16,
          15,
          19,
          20,
          17,
          18,
          21,
          23,
          22,
          24,
          27,
          28,
          25,
          26
        ],
        [
          0,
          6,
          13,
          12,
          9,
          11,
          1,
          7,
          10,
          4,
          8,
          5,
          3,
          2,
          21,
          23,
          22,
          27,
          28,
          25,
          26,
          14,
          16,
          15,
          24,
          19,
          20,
          17,
          18
        ]
      ],
      "core_index": 1,
      "edge_count": 108,
      "equivalence_vertex_mappings": [],
      "group_axioms_verified": true,
      "null_orbit_canonical_sha256": "3b9dc1403de00a0ebb729ebe8d64b463599254ed75e8731de42b7c6a017e816d",
      "null_partition_orbit_size": 4,
      "null_partition_stabilizer_order": 4,
      "orbit_equivalent": false,
      "orbit_separated": true,
      "prune_counts": {},
      "search_node_count": 268,
      "seed_index": 3388,
      "target_orbit_canonical_sha256": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "target_partition_orbit_size": 1,
      "target_partition_stabilizer_order": 16,
      "vertex_count": 29,
      "wl_colour_class_sizes": [
        4,
        4,
        4,
        4,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1
      ],
      "wl_colour_count": 12,
      "wl_rounds": 2
    },
    {
      "automorphism_group_order": 2,
      "automorphisms": [
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          16,
          17,
          13,
          14,
          15,
          11,
          12,
          18,
          19,
          20,
          21
        ]
      ],
      "core_index": 0,
      "edge_count": 66,
      "equivalence_vertex_mappings": [],
      "group_axioms_verified": true,
      "null_orbit_canonical_sha256": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
      "null_partition_orbit_size": 1,
      "null_partition_stabilizer_order": 2,
      "orbit_equivalent": false,
      "orbit_separated": true,
      "prune_counts": {},
      "search_node_count": 27,
      "seed_index": 4390,
      "target_orbit_canonical_sha256": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "target_partition_orbit_size": 1,
      "target_partition_stabilizer_order": 2,
      "vertex_count": 22,
      "wl_colour_class_sizes": [
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "wl_colour_count": 20,
      "wl_rounds": 3
    },
    {
      "automorphism_group_order": 2,
      "automorphisms": [
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          18,
          19,
          16,
          17,
          20,
          21
        ]
      ],
      "core_index": 0,
      "edge_count": 66,
      "equivalence_vertex_mappings": [],
      "group_axioms_verified": true,
      "null_orbit_canonical_sha256": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
      "null_partition_orbit_size": 1,
      "null_partition_stabilizer_order": 2,
      "orbit_equivalent": false,
      "orbit_separated": true,
      "prune_counts": {},
      "search_node_count": 27,
      "seed_index": 4986,
      "target_orbit_canonical_sha256": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "target_partition_orbit_size": 1,
      "target_partition_stabilizer_order": 2,
      "vertex_count": 22,
      "wl_colour_class_sizes": [
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "wl_colour_count": 20,
      "wl_rounds": 3
    }
  ],
  "version": "1.0.0"
}


==> anc/reproducibility/orbit/ORBIT_SEPARATION_PRIMARY.json <==
{
  "all_orbit_separated": true,
  "audit": "exact_partition_orbit_separation",
  "class_equivalence": "classes are unlabelled and may permute only when cardinalities agree",
  "input": "radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json",
  "input_sha256": "97b6a042f571d2aa66b13f2e55a8a3e21ddd7f4f6a35f158570cc57f1af5cf5e",
  "method": "joint relational colour refinement plus complete typed-incidence backtracking",
  "orbit_separated_count": 4,
  "row_count": 4,
  "rows": [
    {
      "class_count": 22,
      "core_index": 0,
      "edge_count": 55,
      "exact_incidence_search": {
        "complete_mapping_count": 0,
        "isomorphic": false,
        "reason": "stable_incidence_colour_histogram_mismatch",
        "search_node_count": 0
      },
      "incidence_refinement": {
        "histogram_equal": false,
        "rounds": 8,
        "stable_colour_count": 152,
        "stable_partition_sha256": "342722611904f0e863bc8af2c69956be92ed75a279ce3792aa08f7f8869fa23f"
      },
      "null_incidence_sha256": "29dabaea3090819ef0866d720c3436cc7f9529bd58e17994f5cfb9315f0ea661",
      "null_partition_digest_recorded": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
      "orbit_equivalent": false,
      "orbit_separated": true,
      "partition_pair_disagreement_count": 48,
      "profile": [
        23,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "profile_equal": true,
      "seed_index": 226,
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ]
      ],
      "target_incidence_sha256": "9fc998345e52e3bddc15f13f4b97a683a093a02a6421a13eb56c4ad08fe07c62",
      "target_partition_digest_recorded": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "vertex_count": 20
    },
    {
      "class_count": 12,
      "core_index": 1,
      "edge_count": 108,
      "exact_incidence_search": {
        "complete_mapping_count": 0,
        "isomorphic": false,
        "reason": "stable_incidence_colour_histogram_mismatch",
        "search_node_count": 0
      },
      "incidence_refinement": {
        "histogram_equal": false,
        "rounds": 9,
        "stable_colour_count": 194,
        "stable_partition_sha256": "cffdc5d1ab8d787ce251deb9f1f6ed65cb875da63ad57aa684326c97e9b9c8a0"
      },
      "null_incidence_sha256": "89fae353b88a28ba781ff24793c2a182fa2e1e27c24f556d80e81fad9a2ef4c7",
      "null_partition_digest_recorded": "a0f8e57d0ca38c6ff78efebded563da295775d1a1029558e7873e26a1ffa7413",
      "orbit_equivalent": false,
      "orbit_separated": true,
      "partition_pair_disagreement_count": 176,
      "profile": [
        65,
        25,
        3,
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "profile_equal": true,
      "seed_index": 3388,
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          0,
          14
        ]
      ],
      "target_incidence_sha256": "72067868847be891c09a7dc748ca32a9d406ab9faad2eb93305c57628ef6b5ef",
      "target_partition_digest_recorded": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "vertex_count": 29
    },
    {
      "class_count": 12,
      "core_index": 0,
      "edge_count": 66,
      "exact_incidence_search": {
        "complete_mapping_count": 0,
        "isomorphic": false,
        "reason": "stable_incidence_colour_histogram_mismatch",
        "search_node_count": 0
      },
      "incidence_refinement": {
        "histogram_equal": false,
        "rounds": 7,
        "stable_colour_count": 178,
        "stable_partition_sha256": "aea5e6a48d2073ebe1a8670d095273bbf9331acaf1ce35f4abc7a8f890a4d060"
      },
      "null_incidence_sha256": "b73e4947d7399cec02e367cd1bb41d0018ff6fc88861df26e06d0d2ccec51a55",
      "null_partition_digest_recorded": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
      "orbit_equivalent": false,
      "orbit_separated": true,
      "partition_pair_disagreement_count": 10,
      "profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "profile_equal": true,
      "seed_index": 4390,
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          1,
          4
        ]
      ],
      "target_incidence_sha256": "dc433ef98afbd83cefc56ba829afeabf865e885d9cc99f988afe6ede4b6b8f8a",
      "target_partition_digest_recorded": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "vertex_count": 22
    },
    {
      "class_count": 12,
      "core_index": 0,
      "edge_count": 66,
      "exact_incidence_search": {
        "complete_mapping_count": 0,
        "isomorphic": false,
        "reason": "stable_incidence_colour_histogram_mismatch",
        "search_node_count": 0
      },
      "incidence_refinement": {
        "histogram_equal": false,
        "rounds": 7,
        "stable_colour_count": 178,
        "stable_partition_sha256": "631c3b41c1006f1a30d1f00c58e17b8336754c278256f174573b3db7cd7f370b"
      },
      "null_incidence_sha256": "610fbe8082d7bc99a71e24cdc73b76d13075772fc4ee6b6995dbd8df767c9444",
      "null_partition_digest_recorded": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
      "orbit_equivalent": false,
      "orbit_separated": true,
      "partition_pair_disagreement_count": 10,
      "profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "profile_equal": true,
      "seed_index": 4986,
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          1,
          4
        ]
      ],
      "target_incidence_sha256": "478e826044096fde2fc10cf7cf8bf885946ad61b08568f82867a3a75c2e3f409",
      "target_partition_digest_recorded": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "vertex_count": 22
    }
  ],
  "version": "1.0.0"
}


==> anc/reproducibility/orbit/orbit_separation_audit.py <==
#!/usr/bin/env python3
"""Exact orbit-separation audit for the four declared cap-1000 swap witnesses.

The mathematical object is a three-sorted incidence structure:

* V-nodes are carrier vertices;
* E-nodes are directed carrier edges, with distinguished tail/head incidence;
* C-nodes are unlabelled partition classes, coloured only by their cardinality;
* every E-node has one membership incidence to a C-node.

Consequently an isomorphism is exactly a directed carrier automorphism together
with an arbitrary bijection between equal-sized partition classes which maps
the target partition to the null partition.  The matcher below performs joint
relational colour refinement followed by a complete backtracking search.  It
uses no project engine code and no third-party graph package.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter, defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence


VERSION = "1.0.0"
PACKAGE_ROOT = Path(__file__).resolve().parents[1]
EXPECTED_SEEDS = (226, 3388, 4390, 4986)


def portable_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(PACKAGE_ROOT).as_posix()
    except ValueError:
        return path.name


def validate_source(source: Mapping[str, Any]) -> None:
    if source.get("certificate_type") != "exact_two_edge_profile_preserving_countermodels":
        raise ValueError("unexpected local-swap certificate type")
    if int(source.get("semigroup_element_cap", -1)) != 1000:
        raise ValueError("orbit audit requires the declared cap-1000 certificates")
    seeds = tuple(int(cert["seed_index"]) for cert in source.get("certificates", ()))
    if seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected certificate seeds {EXPECTED_SEEDS}, got {seeds}")


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def stable_bytes(value: Any) -> bytes:
    return json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")


def value_sha256(value: Any) -> str:
    return hashlib.sha256(stable_bytes(value)).hexdigest()


def canonical_partition(classes: Iterable[Iterable[tuple[int, int]]]) -> tuple:
    return tuple(sorted(tuple(sorted(values)) for values in classes))


@dataclass(frozen=True)
class PartitionedDigraph:
    vertex_count: int
    edges: tuple[tuple[int, int], ...]
    classes: tuple[tuple[tuple[int, int], ...], ...]
    edge_class: Mapping[tuple[int, int], int]

    @classmethod
    def from_certificate(
        cls, certificate: Mapping[str, Any], partition_key: str
    ) -> "PartitionedDigraph":
        vertex_count = int(certificate["vertex_count"])
        edges = tuple(sorted(tuple(map(int, edge)) for edge in certificate["directed_edges"]))
        classes = canonical_partition(
            tuple(tuple(map(int, edge)) for edge in values)
            for values in certificate[partition_key]
        )
        if len(set(edges)) != len(edges):
            raise ValueError("directed_edges contains duplicates")
        expected_vertices = set(range(vertex_count))
        observed_vertices = {endpoint for edge in edges for endpoint in edge}
        if not observed_vertices <= expected_vertices:
            raise ValueError("edge endpoint outside declared carrier")
        flattened = [edge for values in classes for edge in values]
        if len(flattened) != len(edges) or set(flattened) != set(edges):
            raise ValueError(f"{partition_key} does not partition the directed edge set")
        edge_class = {
            edge: index
            for index, values in enumerate(classes)
            for edge in values
        }
        return cls(vertex_count, edges, classes, edge_class)

    @property
    def profile(self) -> tuple[int, ...]:
        return tuple(sorted((len(values) for values in self.classes), reverse=True))


Node = tuple[str, int]


def incidence_adjacency(structure: PartitionedDigraph) -> Mapping[Node, tuple]:
    """Return labelled in/out incidences for one three-sorted structure."""
    adjacency: dict[Node, list[tuple[str, Node]]] = defaultdict(list)
    edge_index = {edge: index for index, edge in enumerate(structure.edges)}
    for index, (source, target) in enumerate(structure.edges):
        edge_node = ("E", index)
        source_node = ("V", source)
        target_node = ("V", target)
        adjacency[edge_node].append(("out:tail", source_node))
        adjacency[source_node].append(("in:tail", edge_node))
        adjacency[edge_node].append(("out:head", target_node))
        adjacency[target_node].append(("in:head", edge_node))
    for class_index, values in enumerate(structure.classes):
        class_node = ("C", class_index)
        for edge in values:
            edge_node = ("E", edge_index[edge])
            adjacency[edge_node].append(("out:member", class_node))
            adjacency[class_node].append(("in:member", edge_node))
    return {node: tuple(rows) for node, rows in adjacency.items()}


def node_order(structure: PartitionedDigraph) -> tuple[Node, ...]:
    return tuple(
        [("V", index) for index in range(structure.vertex_count)]
        + [("E", index) for index in range(len(structure.edges))]
        + [("C", index) for index in range(len(structure.classes))]
    )


def initial_colour(structure: PartitionedDigraph, node: Node) -> tuple:
    kind, index = node
    if kind == "V":
        return ("V",)
    if kind == "E":
        return ("E",)
    return ("C", len(structure.classes[index]))


def partition_of(colours: Sequence[int]) -> tuple[tuple[int, ...], ...]:
    groups: dict[int, list[int]] = defaultdict(list)
    for index, colour in enumerate(colours):
        groups[colour].append(index)
    return tuple(sorted((tuple(values) for values in groups.values()), key=lambda x: x[0]))


def joint_incidence_refinement(
    left: PartitionedDigraph, right: PartitionedDigraph
) -> Mapping[str, Any]:
    """Run sound 1-WL refinement on the disjoint union of both structures."""
    structures = (left, right)
    orders = (node_order(left), node_order(right))
    adjacencies = (incidence_adjacency(left), incidence_adjacency(right))
    combined = [(side, node) for side in (0, 1) for node in orders[side]]
    initial = [initial_colour(structures[side], node) for side, node in combined]
    palette = {value: index for index, value in enumerate(sorted(set(initial)))}
    colours = [palette[value] for value in initial]
    positions = {item: index for index, item in enumerate(combined)}
    rounds = 0
    while True:
        descriptors = []
        for index, (side, node) in enumerate(combined):
            neighbourhood = tuple(
                sorted(
                    (relation, colours[positions[(side, neighbour)]])
                    for relation, neighbour in adjacencies[side].get(node, ())
                )
            )
            descriptors.append((colours[index], neighbourhood))
        descriptor_groups: dict[tuple, list[int]] = defaultdict(list)
        for index, descriptor in enumerate(descriptors):
            descriptor_groups[descriptor].append(index)
        ordered_groups = sorted(descriptor_groups.values(), key=lambda values: values[0])
        updated = [0] * len(combined)
        for colour, values in enumerate(ordered_groups):
            for index in values:
                updated[index] = colour
        rounds += 1
        if partition_of(updated) == partition_of(colours):
            colours = updated
            break
        colours = updated
        if rounds > len(combined):
            raise AssertionError("colour refinement exceeded the finite refinement bound")

    colour_by_side_node = {
        (side, node): colours[index]
        for index, (side, node) in enumerate(combined)
    }
    histograms = []
    for side in (0, 1):
        histograms.append(
            Counter(colour_by_side_node[(side, node)] for node in orders[side])
        )
    return {
        "rounds": rounds,
        "colour_by_side_node": colour_by_side_node,
        "histograms": histograms,
        "histogram_equal": histograms[0] == histograms[1],
        "stable_colour_count": len(set(colours)),
        "stable_partition_sha256": value_sha256(
            [
                sorted(histogram.items())
                for histogram in histograms
            ]
        ),
    }


def exact_incidence_isomorphism(
    left: PartitionedDigraph,
    right: PartitionedDigraph,
    refinement: Mapping[str, Any],
) -> Mapping[str, Any]:
    """Complete vertex search with induced edge/class incidence constraints."""
    if left.vertex_count != right.vertex_count or left.profile != right.profile:
        return {
            "isomorphic": False,
            "reason": "order_or_profile_mismatch",
            "search_node_count": 0,
            "complete_mapping_count": 0,
        }
    if not refinement["histogram_equal"]:
        return {
            "isomorphic": False,
            "reason": "stable_incidence_colour_histogram_mismatch",
            "search_node_count": 0,
            "complete_mapping_count": 0,
        }

    left_edges = set(left.edges)
    right_edges = set(right.edges)
    colours = refinement["colour_by_side_node"]
    base_candidates = {
        source: tuple(
            target
            for target in range(right.vertex_count)
            if colours[(0, ("V", source))] == colours[(1, ("V", target))]
        )
        for source in range(left.vertex_count)
    }
    right_edge_index = {edge: index for index, edge in enumerate(right.edges)}
    left_edge_index = {edge: index for index, edge in enumerate(left.edges)}
    search_nodes = 0
    complete_mappings = 0
    pruned = Counter()
    solution: dict[int, int] | None = None
    solution_classes: dict[int, int] | None = None

    def extend_constraints(
        source: int,
        target: int,
        vertex_map: Mapping[int, int],
        class_map: Mapping[int, int],
    ) -> dict[int, int] | None:
        if ((source, source) in left_edges) != ((target, target) in right_edges):
            return None
        updated = dict(class_map)
        inverse_classes = {value: key for key, value in updated.items()}

        def impose(left_edge: tuple[int, int], right_edge: tuple[int, int]) -> bool:
            if colours[(0, ("E", left_edge_index[left_edge]))] != colours[
                (1, ("E", right_edge_index[right_edge]))
            ]:
                return False
            left_class = left.edge_class[left_edge]
            right_class = right.edge_class[right_edge]
            if colours[(0, ("C", left_class))] != colours[(1, ("C", right_class))]:
                return False
            existing = updated.get(left_class)
            if existing is not None and existing != right_class:
                return False
            inverse = inverse_classes.get(right_class)
            if inverse is not None and inverse != left_class:
                return False
            updated[left_class] = right_class
            inverse_classes[right_class] = left_class
            return True

        if (source, source) in left_edges and not impose((source, source), (target, target)):
            return None
        for other, image in vertex_map.items():
            for left_edge, right_edge in (
                ((source, other), (target, image)),
                ((other, source), (image, target)),
            ):
                if (left_edge in left_edges) != (right_edge in right_edges):
                    return None
                if left_edge in left_edges and not impose(left_edge, right_edge):
                    return None
        return updated

    def viable_candidates(
        source: int,
        vertex_map: Mapping[int, int],
        used_vertices: set[int],
        class_map: Mapping[int, int],
    ) -> list[tuple[int, dict[int, int]]]:
        output = []
        for target in base_candidates[source]:
            if target in used_vertices:
                continue
            updated = extend_constraints(source, target, vertex_map, class_map)
            if updated is not None:
                output.append((target, updated))
        return output

    def recurse(
        vertex_map: dict[int, int],
        used_vertices: set[int],
        class_map: dict[int, int],
    ) -> None:
        nonlocal search_nodes, complete_mappings, solution, solution_classes
        if solution is not None:
            return
        search_nodes += 1
        if len(vertex_map) == left.vertex_count:
            complete_mappings += 1
            mapped_edges = {
                (vertex_map[source], vertex_map[target]) for source, target in left.edges
            }
            if mapped_edges != right_edges:
                pruned["final_edge_check"] += 1
                return
            # Explicit class verification; every class is nonempty, so the induced
            # class map must now be total.
            image_classes = canonical_partition(
                tuple((vertex_map[u], vertex_map[v]) for u, v in values)
                for values in left.classes
            )
            if image_classes != right.classes:
                pruned["final_partition_check"] += 1
                return
            solution = dict(vertex_map)
            solution_classes = dict(class_map)
            return

        choices = []
        for source in range(left.vertex_count):
            if source in vertex_map:
                continue
            candidates = viable_candidates(source, vertex_map, used_vertices, class_map)
            if not candidates:
                pruned["empty_candidate_domain"] += 1
                return
            choices.append((len(candidates), -sum((source, x) in left_edges or (x, source) in left_edges for x in range(left.vertex_count)), source, candidates))
        _, _, source, candidates = min(choices, key=lambda item: item[:3])
        for target, updated_classes in candidates:
            vertex_map[source] = target
            used_vertices.add(target)
            recurse(vertex_map, used_vertices, updated_classes)
            used_vertices.remove(target)
            del vertex_map[source]
            if solution is not None:
                return
        pruned["exhausted_branch"] += 1

    recurse({}, set(), {})
    return {
        "isomorphic": solution is not None,
        "reason": "explicit_incidence_isomorphism" if solution else "complete_search_exhausted",
        "search_node_count": search_nodes,
        "complete_mapping_count": complete_mappings,
        "prune_counts": dict(sorted(pruned.items())),
        "vertex_mapping": (
            [solution[index] for index in range(left.vertex_count)]
            if solution is not None
            else None
        ),
        "class_mapping": (
            [solution_classes[index] for index in range(len(left.classes))]
            if solution_classes is not None
            else None
        ),
    }


def pair_disagreement_count(
    left: PartitionedDigraph, right: PartitionedDigraph
) -> int:
    edges = left.edges
    return sum(
        (left.edge_class[a] == left.edge_class[b])
        != (right.edge_class[a] == right.edge_class[b])
        for index, a in enumerate(edges)
        for b in edges[index + 1 :]
    )


def audit_certificate(certificate: Mapping[str, Any]) -> Mapping[str, Any]:
    target = PartitionedDigraph.from_certificate(certificate, "target_partition_classes")
    null = PartitionedDigraph.from_certificate(certificate, "null_partition_classes")
    if target.edges != null.edges:
        raise AssertionError("target and null carrier edge sets differ")
    refinement = joint_incidence_refinement(target, null)
    decision = exact_incidence_isomorphism(target, null, refinement)
    return {
        "seed_index": int(certificate["seed_index"]),
        "core_index": int(certificate["core_index"]),
        "vertex_count": target.vertex_count,
        "edge_count": len(target.edges),
        "class_count": len(target.classes),
        "profile": list(target.profile),
        "profile_equal": target.profile == null.profile,
        "swapped_edges": certificate["swapped_edges"],
        "target_partition_digest_recorded": certificate["target_partition_digest"],
        "null_partition_digest_recorded": certificate["null_partition_digest"],
        "target_incidence_sha256": value_sha256([target.vertex_count, target.edges, target.classes]),
        "null_incidence_sha256": value_sha256([null.vertex_count, null.edges, null.classes]),
        "partition_pair_disagreement_count": pair_disagreement_count(target, null),
        "incidence_refinement": {
            key: refinement[key]
            for key in (
                "rounds",
                "histogram_equal",
                "stable_colour_count",
                "stable_partition_sha256",
            )
        },
        "orbit_equivalent": bool(decision["isomorphic"]),
        "orbit_separated": not bool(decision["isomorphic"]),
        "exact_incidence_search": decision,
    }


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args(argv)
    source = json.loads(args.input.read_text(encoding="utf-8"))
    validate_source(source)
    rows = [audit_certificate(certificate) for certificate in source["certificates"]]
    payload = {
        "audit": "exact_partition_orbit_separation",
        "version": VERSION,
        "method": "joint relational colour refinement plus complete typed-incidence backtracking",
        "input": portable_path(args.input),
        "input_sha256": file_sha256(args.input),
        "class_equivalence": "classes are unlabelled and may permute only when cardinalities agree",
        "row_count": len(rows),
        "orbit_separated_count": sum(row["orbit_separated"] for row in rows),
        "all_orbit_separated": all(row["orbit_separated"] for row in rows),
        "rows": rows,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(payload, ensure_ascii=False, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps({
        "row_count": payload["row_count"],
        "orbit_separated_count": payload["orbit_separated_count"],
        "all_orbit_separated": payload["all_orbit_separated"],
        "output": str(args.output),
        "output_sha256": file_sha256(args.output),
    }, indent=2))
    return 0 if payload["all_orbit_separated"] and len(rows) == len(EXPECTED_SEEDS) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/orbit/orbit_separation_checker.py <==
#!/usr/bin/env python3
"""Independent checker for ORBIT_SEPARATION_PRIMARY.json.

Unlike the primary typed-incidence matcher, this checker first enumerates the
complete automorphism group of the *uncoloured directed carrier* with a small
VF2-style search.  It then applies every verified automorphism to each target
partition, canonicalises the unlabelled class set, and asks whether the null
partition occurs in that orbit.  The two methods therefore have different
search spaces and different failure modes.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence


VERSION = "1.0.0"
PACKAGE_ROOT = Path(__file__).resolve().parents[1]
EXPECTED_SEEDS = (226, 3388, 4390, 4986)


def portable_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(PACKAGE_ROOT).as_posix()
    except ValueError:
        return path.name


def validate_inputs(source: Mapping[str, Any], primary: Mapping[str, Any]) -> None:
    if source.get("certificate_type") != "exact_two_edge_profile_preserving_countermodels":
        raise ValueError("unexpected local-swap certificate type")
    if int(source.get("semigroup_element_cap", -1)) != 1000:
        raise ValueError("orbit checker requires the declared cap-1000 certificates")
    source_seeds = tuple(
        int(cert["seed_index"]) for cert in source.get("certificates", ())
    )
    primary_seeds = tuple(int(row["seed_index"]) for row in primary.get("rows", ()))
    if source_seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected certificate seeds {EXPECTED_SEEDS}, got {source_seeds}")
    if primary_seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected primary seeds {EXPECTED_SEEDS}, got {primary_seeds}")
    if int(primary.get("row_count", -1)) != len(EXPECTED_SEEDS):
        raise ValueError("primary orbit audit has the wrong row count")


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def stable_json(value: Any) -> str:
    return json.dumps(value, ensure_ascii=False, sort_keys=True, separators=(",", ":"))


def value_sha256(value: Any) -> str:
    return hashlib.sha256(stable_json(value).encode("utf-8")).hexdigest()


def canonical_partition(classes: Iterable[Iterable[tuple[int, int]]]) -> tuple:
    return tuple(sorted(tuple(sorted(values)) for values in classes))


def directed_wl_colours(
    vertex_count: int, edges: Sequence[tuple[int, int]]
) -> tuple[tuple[int, ...], int]:
    edge_set = set(edges)
    incoming = [[] for _ in range(vertex_count)]
    outgoing = [[] for _ in range(vertex_count)]
    for source, target in edge_set:
        outgoing[source].append(target)
        incoming[target].append(source)
    descriptors = [
        (len(incoming[v]), len(outgoing[v]), int((v, v) in edge_set))
        for v in range(vertex_count)
    ]
    palette = {value: index for index, value in enumerate(sorted(set(descriptors)))}
    colours = [palette[value] for value in descriptors]
    rounds = 0
    while True:
        descriptors = [
            (
                colours[v],
                tuple(sorted(colours[u] for u in incoming[v])),
                tuple(sorted(colours[w] for w in outgoing[v])),
            )
            for v in range(vertex_count)
        ]
        groups: dict[tuple, list[int]] = defaultdict(list)
        for vertex, descriptor in enumerate(descriptors):
            groups[descriptor].append(vertex)
        ordered_groups = sorted(groups.values(), key=lambda values: values[0])
        updated = [0] * vertex_count
        for colour, values in enumerate(ordered_groups):
            for vertex in values:
                updated[vertex] = colour
        rounds += 1
        old_partition = sorted(
            sorted(v for v in range(vertex_count) if colours[v] == colour)
            for colour in set(colours)
        )
        new_partition = sorted(
            sorted(v for v in range(vertex_count) if updated[v] == colour)
            for colour in set(updated)
        )
        colours = updated
        if old_partition == new_partition:
            return tuple(colours), rounds
        if rounds > vertex_count:
            raise AssertionError("directed WL refinement exceeded finite bound")


def enumerate_automorphisms(
    vertex_count: int, edges: Sequence[tuple[int, int]]
) -> Mapping[str, Any]:
    edge_set = set(edges)
    colours, rounds = directed_wl_colours(vertex_count, edges)
    colour_classes: dict[int, tuple[int, ...]] = {
        colour: tuple(v for v in range(vertex_count) if colours[v] == colour)
        for colour in sorted(set(colours))
    }
    base_candidates = {v: colour_classes[colours[v]] for v in range(vertex_count)}
    mappings: list[tuple[int, ...]] = []
    search_nodes = 0
    pruned = Counter()

    def is_consistent(
        source: int, target: int, mapping: Mapping[int, int]
    ) -> bool:
        if ((source, source) in edge_set) != ((target, target) in edge_set):
            return False
        for other, image in mapping.items():
            if ((source, other) in edge_set) != ((target, image) in edge_set):
                return False
            if ((other, source) in edge_set) != ((image, target) in edge_set):
                return False
        return True

    def recurse(mapping: dict[int, int], used: set[int]) -> None:
        nonlocal search_nodes
        search_nodes += 1
        if len(mapping) == vertex_count:
            permutation = tuple(mapping[v] for v in range(vertex_count))
            mapped_edges = {(permutation[u], permutation[v]) for u, v in edges}
            if mapped_edges != edge_set:
                pruned["final_edge_check"] += 1
                return
            mappings.append(permutation)
            return

        choices = []
        for source in range(vertex_count):
            if source in mapping:
                continue
            candidates = tuple(
                target
                for target in base_candidates[source]
                if target not in used and is_consistent(source, target, mapping)
            )
            if not candidates:
                pruned["empty_candidate_domain"] += 1
                return
            incident = sum(
                int((source, other) in edge_set) + int((other, source) in edge_set)
                for other in mapping
            )
            choices.append((len(candidates), -incident, source, candidates))
        _, _, source, candidates = min(choices, key=lambda item: item[:3])
        for target in candidates:
            mapping[source] = target
            used.add(target)
            recurse(mapping, used)
            used.remove(target)
            del mapping[source]

    recurse({}, set())
    identity = tuple(range(vertex_count))
    if identity not in mappings:
        raise AssertionError("automorphism enumeration omitted the identity")
    if len(set(mappings)) != len(mappings):
        raise AssertionError("automorphism enumeration returned duplicates")
    for permutation in mappings:
        if sorted(permutation) != list(range(vertex_count)):
            raise AssertionError("reported map is not a permutation")
        if {(permutation[u], permutation[v]) for u, v in edges} != edge_set:
            raise AssertionError("reported permutation is not an automorphism")
    mapping_set = set(mappings)
    for left in mappings:
        for right in mappings:
            composition = tuple(right[left[v]] for v in range(vertex_count))
            if composition not in mapping_set:
                raise AssertionError("enumerated automorphisms are not closed under composition")
    return {
        "automorphisms": sorted(mappings),
        "automorphism_group_order": len(mappings),
        "wl_rounds": rounds,
        "wl_colour_count": len(set(colours)),
        "wl_colour_class_sizes": sorted(
            (len(values) for values in colour_classes.values()), reverse=True
        ),
        "search_node_count": search_nodes,
        "prune_counts": dict(sorted(pruned.items())),
        "group_axioms_verified": True,
    }


def apply_partition(
    classes: Sequence[Sequence[tuple[int, int]]], permutation: Sequence[int]
) -> tuple:
    return canonical_partition(
        tuple((permutation[source], permutation[target]) for source, target in values)
        for values in classes
    )


def read_classes(certificate: Mapping[str, Any], key: str) -> tuple:
    return canonical_partition(
        tuple(tuple(map(int, edge)) for edge in values)
        for values in certificate[key]
    )


def audit_certificate(certificate: Mapping[str, Any]) -> Mapping[str, Any]:
    vertex_count = int(certificate["vertex_count"])
    edges = tuple(sorted(tuple(map(int, edge)) for edge in certificate["directed_edges"]))
    target = read_classes(certificate, "target_partition_classes")
    null = read_classes(certificate, "null_partition_classes")
    group = enumerate_automorphisms(vertex_count, edges)
    automorphisms = group.pop("automorphisms")
    target_orbit = {apply_partition(target, permutation) for permutation in automorphisms}
    null_orbit = {apply_partition(null, permutation) for permutation in automorphisms}
    target_canonical = min(target_orbit)
    null_canonical = min(null_orbit)
    witnesses = [
        permutation
        for permutation in automorphisms
        if apply_partition(target, permutation) == null
    ]
    return {
        "seed_index": int(certificate["seed_index"]),
        "core_index": int(certificate["core_index"]),
        "vertex_count": vertex_count,
        "edge_count": len(edges),
        **group,
        "automorphisms": [list(permutation) for permutation in automorphisms],
        "target_partition_orbit_size": len(target_orbit),
        "null_partition_orbit_size": len(null_orbit),
        "target_partition_stabilizer_order": len(automorphisms) // len(target_orbit),
        "null_partition_stabilizer_order": len(automorphisms) // len(null_orbit),
        "target_orbit_canonical_sha256": value_sha256(target_canonical),
        "null_orbit_canonical_sha256": value_sha256(null_canonical),
        "orbit_equivalent": bool(witnesses),
        "orbit_separated": not bool(witnesses),
        "equivalence_vertex_mappings": [list(permutation) for permutation in witnesses],
    }


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", required=True, type=Path)
    parser.add_argument("--primary", required=True, type=Path)
    parser.add_argument("--output", required=True, type=Path)
    args = parser.parse_args(argv)
    source = json.loads(args.input.read_text(encoding="utf-8"))
    primary = json.loads(args.primary.read_text(encoding="utf-8"))
    validate_inputs(source, primary)
    rows = [audit_certificate(certificate) for certificate in source["certificates"]]
    primary_by_seed = {int(row["seed_index"]): row for row in primary["rows"]}
    discrepancies = []
    for row in rows:
        seed = int(row["seed_index"])
        expected = bool(primary_by_seed[seed]["orbit_separated"])
        if bool(row["orbit_separated"]) != expected:
            discrepancies.append({
                "seed_index": seed,
                "primary_orbit_separated": expected,
                "checker_orbit_separated": bool(row["orbit_separated"]),
            })
    payload = {
        "audit": "independent_complete_automorphism_orbit_checker",
        "version": VERSION,
        "method": "complete carrier automorphism enumeration followed by exact unlabelled-partition orbit canonicalisation",
        "input": portable_path(args.input),
        "input_sha256": file_sha256(args.input),
        "primary": portable_path(args.primary),
        "primary_sha256": file_sha256(args.primary),
        "row_count": len(rows),
        "all_orbit_separated": all(row["orbit_separated"] for row in rows),
        "primary_all_orbit_separated": bool(primary.get("all_orbit_separated")),
        "primary_checker_agreement": not discrepancies,
        "discrepancies": discrepancies,
        "rows": rows,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(payload, ensure_ascii=False, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps({
        "row_count": len(rows),
        "all_orbit_separated": payload["all_orbit_separated"],
        "primary_checker_agreement": payload["primary_checker_agreement"],
        "group_orders": {str(row["seed_index"]): row["automorphism_group_order"] for row in rows},
        "output": str(args.output),
        "output_sha256": file_sha256(args.output),
    }, indent=2))
    passed = (
        payload["primary_checker_agreement"]
        and payload["all_orbit_separated"]
        and payload["primary_all_orbit_separated"]
        and len(rows) == len(EXPECTED_SEEDS)
    )
    return 0 if passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/orbit/test_orbit_separation.py <==
#!/usr/bin/env python3
"""Self-tests for both exact orbit-separation implementations."""

from __future__ import annotations

import unittest
import sys

sys.dont_write_bytecode = True

import orbit_separation_audit as primary
import orbit_separation_checker as checker


def structure(vertex_count, edges, classes):
    certificate = {
        "vertex_count": vertex_count,
        "directed_edges": [list(edge) for edge in edges],
        "partition": [[list(edge) for edge in values] for values in classes],
    }
    return primary.PartitionedDigraph.from_certificate(certificate, "partition")


class OrbitSeparationTests(unittest.TestCase):
    def decide(self, left, right):
        refinement = primary.joint_incidence_refinement(left, right)
        return primary.exact_incidence_isomorphism(left, right, refinement)

    def test_equal_size_class_permutation_is_ignored(self):
        edges = ((0, 1), (1, 2), (2, 0))
        left = structure(3, edges, (((0, 1),), ((1, 2), (2, 0))))
        right = structure(3, edges, (((1, 2), (2, 0)), ((0, 1),)))
        self.assertTrue(self.decide(left, right)["isomorphic"])

    def test_carrier_automorphism_maps_partition(self):
        edges = ((0, 1), (1, 2), (2, 0))
        left = structure(3, edges, (((0, 1),), ((1, 2), (2, 0))))
        right = structure(3, edges, (((1, 2),), ((2, 0), (0, 1))))
        self.assertTrue(self.decide(left, right)["isomorphic"])

    def test_same_profile_can_be_orbit_separated(self):
        # Directed path with trivial automorphism group.
        edges = ((0, 1), (1, 2), (2, 3))
        left = structure(4, edges, (((0, 1),), ((1, 2), (2, 3))))
        right = structure(4, edges, (((1, 2),), ((0, 1), (2, 3))))
        self.assertFalse(self.decide(left, right)["isomorphic"])

    def test_independent_group_enumerator(self):
        edges = ((0, 1), (1, 2), (2, 0))
        result = checker.enumerate_automorphisms(3, edges)
        self.assertEqual(result["automorphism_group_order"], 3)
        self.assertTrue(result["group_axioms_verified"])


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/reproducibility/radius_one/INDEPENDENT_LOCAL_SWAP_REPLAY_CAP1000.json <==
{
  "all_checks_pass": true,
  "audit": "independent_cleanroom_replay_of_local_swap_witnesses",
  "implementation_note": "The evaluator is the standard-library clean-room replicate.py and imports no v600-v616 module.",
  "rows": [
    {
      "all_odd_witnesses_valid": true,
      "all_summary_fields_match": true,
      "field_comparisons": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": true,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": true,
        "semigroup_complete": true,
        "semigroup_element_count": true,
        "translation_morphism_count": true,
        "write_preserve_use_certificate_count": true
      },
      "odd_witness_count": 2,
      "runtime_seconds": 2.745145500000035,
      "seed_index": 226,
      "summary": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": 2,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": 7,
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 24,
        "write_preserve_use_certificate_count": 19
      }
    },
    {
      "all_odd_witnesses_valid": true,
      "all_summary_fields_match": true,
      "field_comparisons": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": true,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": true,
        "semigroup_complete": true,
        "semigroup_element_count": true,
        "translation_morphism_count": true,
        "write_preserve_use_certificate_count": true
      },
      "odd_witness_count": 6,
      "runtime_seconds": 58.869170999999824,
      "seed_index": 3388,
      "summary": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": 6,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": 35,
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 116,
        "write_preserve_use_certificate_count": 93
      }
    },
    {
      "all_odd_witnesses_valid": true,
      "all_summary_fields_match": true,
      "field_comparisons": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": true,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": true,
        "semigroup_complete": true,
        "semigroup_element_count": true,
        "translation_morphism_count": true,
        "write_preserve_use_certificate_count": true
      },
      "odd_witness_count": 2,
      "runtime_seconds": 2.4152670000000853,
      "seed_index": 4390,
      "summary": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": 2,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      }
    },
    {
      "all_odd_witnesses_valid": true,
      "all_summary_fields_match": true,
      "field_comparisons": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": true,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": true,
        "semigroup_complete": true,
        "semigroup_element_count": true,
        "translation_morphism_count": true,
        "write_preserve_use_certificate_count": true
      },
      "odd_witness_count": 2,
      "runtime_seconds": 2.5076162000000295,
      "seed_index": 4986,
      "summary": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "odd_holonomy_base_system_count": 2,
        "operational_localization_candidate": true,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      }
    }
  ],
  "stored_result_checked": true,
  "stored_result_matches": true
}


==> anc/reproducibility/radius_one/LOCAL_SWAP_CAP1000.json <==
{
  "all_candidates_have_local_countermodel": true,
  "audit": "nearest_profile_preserving_swap_search",
  "candidate_count": 4,
  "limitations": [
    "The H4 computation is bounded by the recorded semigroup and word-length caps.",
    "Stopping at the first witness does not estimate a pass frequency.",
    "A finite local countermodel is not a universal theorem about all detectors."
  ],
  "local_countermodel_count": 4,
  "max_swaps_per_candidate": 20,
  "relation_word_length_cap": 10,
  "rows": [
    {
      "core_index": 0,
      "edge_count": 55,
      "first_local_countermodel": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  18,
                  19
                ],
                "parity": 0,
                "relation_digest": "54d8f1fefc140fffd7b3a96d2910ebbbfb21f55b8bc704db8771218f591256eb",
                "source_system": 0,
                "target_system": 6,
                "word": [
                  "tau_0017",
                  "tau_0001",
                  "tau_0002",
                  "tau_0017"
                ]
              },
              {
                "induced_class_map": [
                  9,
                  2
                ],
                "parity": 1,
                "relation_digest": "67d9927d67f13628ffd93371e37b3e14129039e6087f7006b25578d466203914",
                "source_system": 6,
                "target_system": 0,
                "word": [
                  "tau_0002"
                ]
              }
            ],
            "system_cycle": [
              0,
              6,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 6,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  2,
                  9
                ],
                "parity": 0,
                "relation_digest": "d7167237c3322d1ee8188e17a407715121570440d6f7018e8072b9e3436f01b4",
                "source_system": 6,
                "target_system": 0,
                "word": [
                  "tau_0001",
                  "tau_0002"
                ]
              },
              {
                "induced_class_map": [
                  19,
                  18
                ],
                "parity": 1,
                "relation_digest": "914bc823df5fd0bf2420a580711bb934085012ce1fec6ead14b267ff050b84be",
                "source_system": 0,
                "target_system": 6,
                "word": [
                  "tau_0017"
                ]
              }
            ],
            "system_cycle": [
              6,
              0,
              6
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
        "partition_pair_disagreement_count": 48,
        "public_translation_candidate": true,
        "record_system_count": 7,
        "right_edge": [
          0,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 24,
        "write_preserve_use_certificate_count": 19
      },
      "local_countermodel_found": true,
      "role_count": 22,
      "role_size_profile": [
        23,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "tested_swap_count": 1,
      "vertex_count": 20
    },
    {
      "core_index": 1,
      "edge_count": 108,
      "first_local_countermodel": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 6,
        "odd_holonomy_witnesses": [
          {
            "base_system": 11,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  16
                ],
                "parity": 0,
                "relation_digest": "8755935c918ddd07e7ce85d7bb8021b1bb369941226f9b5749e481bc227f4d52",
                "source_system": 11,
                "target_system": 12,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0010"
                ]
              },
              {
                "induced_class_map": [
                  14,
                  7
                ],
                "parity": 1,
                "relation_digest": "8adee104cc6e19e219854acce959a35f871694ce11d4a543c5a679be9afbe1c6",
                "source_system": 12,
                "target_system": 11,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0011"
                ]
              }
            ],
            "system_cycle": [
              11,
              12,
              11
            ],
            "total_parity": 1
          },
          {
            "base_system": 12,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "82ee58e58d1a4efc625d70c37bc083bfd7e6e4396834cd927c16c26c837d9f9d",
                "source_system": 12,
                "target_system": 11,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  16,
                  7
                ],
                "parity": 1,
                "relation_digest": "ca5c2b74f7362bf3f75832c9f908eb17ca31261f8e1d9eaea9130e8e84c9da5f",
                "source_system": 11,
                "target_system": 12,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0010"
                ]
              }
            ],
            "system_cycle": [
              12,
              11,
              12
            ],
            "total_parity": 1
          },
          {
            "base_system": 19,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  17
                ],
                "parity": 0,
                "relation_digest": "86ca2cd0a8acfd5fa35742a586e5033fcb65784f4579d6eb0b2eca39f53cce10",
                "source_system": 19,
                "target_system": 20,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0007"
                ]
              },
              {
                "induced_class_map": [
                  15,
                  8
                ],
                "parity": 1,
                "relation_digest": "a56bb03121bb82aff17dedac194884ef72386c8209d012117e36be0105de16db",
                "source_system": 20,
                "target_system": 19,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0008"
                ]
              }
            ],
            "system_cycle": [
              19,
              20,
              19
            ],
            "total_parity": 1
          },
          {
            "base_system": 20,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  15
                ],
                "parity": 0,
                "relation_digest": "cfdb95a10037cea2fbf27715b93b6ca5334affc41b0c7512a82d8fcde98eba99",
                "source_system": 20,
                "target_system": 19,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0008"
                ]
              },
              {
                "induced_class_map": [
                  17,
                  8
                ],
                "parity": 1,
                "relation_digest": "a64613fd6fd81b71396cbb624fabf1fd181ccbb1b0f79932dc76bf70b5094bd3",
                "source_system": 19,
                "target_system": 20,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0007"
                ]
              }
            ],
            "system_cycle": [
              20,
              19,
              20
            ],
            "total_parity": 1
          },
          {
            "base_system": 29,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "b8e708a7972562b152312b68039360223b12c47b85eaee0e055bf7729745bffe",
                "source_system": 29,
                "target_system": 11,
                "word": [
                  "tau_0000",
                  "tau_0000",
                  "tau_0001",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  20,
                  18
                ],
                "parity": 1,
                "relation_digest": "f75b9af0c6085943702428ac097955d9f1d92dede2d7a7cafb52aa99d62be17f",
                "source_system": 11,
                "target_system": 29,
                "word": [
                  "tau_0009"
                ]
              }
            ],
            "system_cycle": [
              29,
              11,
              29
            ],
            "total_parity": 1
          },
          {
            "base_system": 30,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "394fdd94e115b3e961813d13e7cb1dd9681bb844af261f431f66319bd3131c49",
                "source_system": 30,
                "target_system": 11,
                "word": [
                  "tau_0000",
                  "tau_0001",
                  "tau_0000",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  20,
                  19
                ],
                "parity": 1,
                "relation_digest": "14b5b68bc62bc4f8306b2f70aafcc592572bfd6938cef9a775c0de399b5fd58a",
                "source_system": 11,
                "target_system": 30,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0010",
                  "tau_0009"
                ]
              }
            ],
            "system_cycle": [
              30,
              11,
              30
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "a0f8e57d0ca38c6ff78efebded563da295775d1a1029558e7873e26a1ffa7413",
        "partition_pair_disagreement_count": 176,
        "public_translation_candidate": true,
        "record_system_count": 35,
        "right_edge": [
          0,
          14
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 116,
        "write_preserve_use_certificate_count": 93
      },
      "local_countermodel_found": true,
      "role_count": 12,
      "role_size_profile": [
        65,
        25,
        3,
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "seed_index": 3388,
      "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
      "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "tested_swap_count": 1,
      "vertex_count": 29
    },
    {
      "core_index": 0,
      "edge_count": 66,
      "first_local_countermodel": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  15,
                  16
                ],
                "parity": 0,
                "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
                "source_system": 0,
                "target_system": 4,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              },
              {
                "induced_class_map": [
                  9,
                  7
                ],
                "parity": 1,
                "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
                "source_system": 4,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              }
            ],
            "system_cycle": [
              0,
              4,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 4,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  9,
                  7
                ],
                "parity": 1,
                "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
                "source_system": 4,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              },
              {
                "induced_class_map": [
                  15,
                  16
                ],
                "parity": 0,
                "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
                "source_system": 0,
                "target_system": 4,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              }
            ],
            "system_cycle": [
              4,
              0,
              4
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
        "partition_pair_disagreement_count": 10,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "right_edge": [
          1,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      },
      "local_countermodel_found": true,
      "role_count": 12,
      "role_size_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "seed_index": 4390,
      "seed_signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
      "target_partition_digest": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "tested_swap_count": 4,
      "vertex_count": 22
    },
    {
      "core_index": 0,
      "edge_count": 66,
      "first_local_countermodel": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  14,
                  16
                ],
                "parity": 0,
                "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
                "source_system": 0,
                "target_system": 3,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              },
              {
                "induced_class_map": [
                  8,
                  7
                ],
                "parity": 1,
                "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
                "source_system": 3,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              }
            ],
            "system_cycle": [
              0,
              3,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 3,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  7
                ],
                "parity": 1,
                "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
                "source_system": 3,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              },
              {
                "induced_class_map": [
                  14,
                  16
                ],
                "parity": 0,
                "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
                "source_system": 0,
                "target_system": 3,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              }
            ],
            "system_cycle": [
              3,
              0,
              3
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
        "partition_pair_disagreement_count": 10,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "right_edge": [
          1,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      },
      "local_countermodel_found": true,
      "role_count": 12,
      "role_size_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "seed_index": 4986,
      "seed_signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
      "target_partition_digest": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "tested_swap_count": 4,
      "vertex_count": 22
    }
  ],
  "runtime_seconds": 17.336887999999817,
  "scope": "four frozen v615 H4-positive carriers",
  "semigroup_element_cap": 1000
}


==> anc/reproducibility/radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json <==
{
  "certificate_type": "exact_two_edge_profile_preserving_countermodels",
  "certificates": [
    {
      "core_index": 0,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          9
        ],
        [
          0,
          12
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          6
        ],
        [
          1,
          10
        ],
        [
          1,
          17
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          4,
          0
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          8
        ],
        [
          4,
          11
        ],
        [
          4,
          19
        ],
        [
          5,
          4
        ],
        [
          6,
          1
        ],
        [
          7,
          0
        ],
        [
          7,
          4
        ],
        [
          8,
          0
        ],
        [
          8,
          4
        ],
        [
          9,
          0
        ],
        [
          10,
          1
        ],
        [
          11,
          4
        ],
        [
          12,
          0
        ],
        [
          12,
          13
        ],
        [
          12,
          14
        ],
        [
          12,
          15
        ],
        [
          12,
          16
        ],
        [
          12,
          18
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          14,
          12
        ],
        [
          15,
          9
        ],
        [
          15,
          12
        ],
        [
          16,
          0
        ],
        [
          16,
          12
        ],
        [
          16,
          17
        ],
        [
          17,
          0
        ],
        [
          17,
          1
        ],
        [
          17,
          12
        ],
        [
          17,
          13
        ],
        [
          17,
          16
        ],
        [
          18,
          0
        ],
        [
          18,
          12
        ],
        [
          18,
          19
        ],
        [
          19,
          4
        ],
        [
          19,
          14
        ],
        [
          19,
          18
        ]
      ],
      "null_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "null_partition_digest": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
      "role_size_profile": [
        23,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "search_result_fields": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  18,
                  19
                ],
                "parity": 0,
                "relation_digest": "54d8f1fefc140fffd7b3a96d2910ebbbfb21f55b8bc704db8771218f591256eb",
                "source_system": 0,
                "target_system": 6,
                "word": [
                  "tau_0017",
                  "tau_0001",
                  "tau_0002",
                  "tau_0017"
                ]
              },
              {
                "induced_class_map": [
                  9,
                  2
                ],
                "parity": 1,
                "relation_digest": "67d9927d67f13628ffd93371e37b3e14129039e6087f7006b25578d466203914",
                "source_system": 6,
                "target_system": 0,
                "word": [
                  "tau_0002"
                ]
              }
            ],
            "system_cycle": [
              0,
              6,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 6,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  2,
                  9
                ],
                "parity": 0,
                "relation_digest": "d7167237c3322d1ee8188e17a407715121570440d6f7018e8072b9e3436f01b4",
                "source_system": 6,
                "target_system": 0,
                "word": [
                  "tau_0001",
                  "tau_0002"
                ]
              },
              {
                "induced_class_map": [
                  19,
                  18
                ],
                "parity": 1,
                "relation_digest": "914bc823df5fd0bf2420a580711bb934085012ce1fec6ead14b267ff050b84be",
                "source_system": 0,
                "target_system": 6,
                "word": [
                  "tau_0017"
                ]
              }
            ],
            "system_cycle": [
              6,
              0,
              6
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "963153a1a33fa712ed841133858b636e0a444a2f77da5c17acb0841f1ee1d36e",
        "partition_pair_disagreement_count": 48,
        "public_translation_candidate": true,
        "record_system_count": 7,
        "right_edge": [
          0,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 24,
        "write_preserve_use_certificate_count": 19
      },
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          0,
          4
        ]
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            12
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            17
          ],
          [
            2,
            0
          ],
          [
            3,
            0
          ],
          [
            12,
            0
          ],
          [
            12,
            13
          ],
          [
            12,
            18
          ],
          [
            13,
            1
          ],
          [
            13,
            12
          ],
          [
            14,
            4
          ],
          [
            15,
            9
          ],
          [
            16,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            17
          ],
          [
            17,
            0
          ],
          [
            17,
            1
          ],
          [
            17,
            12
          ],
          [
            17,
            13
          ],
          [
            17,
            16
          ]
        ],
        [
          [
            0,
            4
          ],
          [
            12,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            9
          ],
          [
            12,
            15
          ]
        ],
        [
          [
            1,
            6
          ]
        ],
        [
          [
            1,
            10
          ]
        ],
        [
          [
            2,
            1
          ]
        ],
        [
          [
            3,
            1
          ]
        ],
        [
          [
            4,
            0
          ],
          [
            14,
            12
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            4,
            5
          ]
        ],
        [
          [
            4,
            7
          ],
          [
            8,
            0
          ]
        ],
        [
          [
            4,
            8
          ],
          [
            7,
            0
          ]
        ],
        [
          [
            4,
            11
          ]
        ],
        [
          [
            4,
            19
          ]
        ],
        [
          [
            5,
            4
          ]
        ],
        [
          [
            6,
            1
          ]
        ],
        [
          [
            7,
            4
          ]
        ],
        [
          [
            8,
            4
          ]
        ],
        [
          [
            9,
            0
          ],
          [
            15,
            12
          ]
        ],
        [
          [
            10,
            1
          ]
        ],
        [
          [
            11,
            4
          ]
        ],
        [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            19,
            4
          ]
        ],
        [
          [
            18,
            12
          ],
          [
            19,
            14
          ]
        ]
      ],
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "vertex_count": 20
    },
    {
      "core_index": 1,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          0,
          14
        ],
        [
          0,
          21
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          4
        ],
        [
          1,
          5
        ],
        [
          1,
          7
        ],
        [
          1,
          10
        ],
        [
          1,
          15
        ],
        [
          1,
          18
        ],
        [
          1,
          22
        ],
        [
          1,
          26
        ],
        [
          2,
          0
        ],
        [
          2,
          1
        ],
        [
          2,
          3
        ],
        [
          3,
          0
        ],
        [
          3,
          1
        ],
        [
          3,
          2
        ],
        [
          4,
          0
        ],
        [
          4,
          1
        ],
        [
          4,
          5
        ],
        [
          4,
          8
        ],
        [
          5,
          0
        ],
        [
          5,
          1
        ],
        [
          5,
          4
        ],
        [
          6,
          0
        ],
        [
          6,
          7
        ],
        [
          6,
          8
        ],
        [
          6,
          9
        ],
        [
          6,
          11
        ],
        [
          6,
          12
        ],
        [
          6,
          13
        ],
        [
          6,
          16
        ],
        [
          6,
          20
        ],
        [
          6,
          23
        ],
        [
          6,
          28
        ],
        [
          7,
          0
        ],
        [
          7,
          8
        ],
        [
          7,
          10
        ],
        [
          8,
          0
        ],
        [
          8,
          7
        ],
        [
          9,
          0
        ],
        [
          9,
          6
        ],
        [
          9,
          10
        ],
        [
          9,
          11
        ],
        [
          10,
          0
        ],
        [
          10,
          7
        ],
        [
          11,
          0
        ],
        [
          11,
          6
        ],
        [
          11,
          9
        ],
        [
          12,
          0
        ],
        [
          12,
          6
        ],
        [
          12,
          13
        ],
        [
          13,
          0
        ],
        [
          13,
          6
        ],
        [
          13,
          12
        ],
        [
          14,
          0
        ],
        [
          14,
          15
        ],
        [
          14,
          16
        ],
        [
          14,
          17
        ],
        [
          14,
          19
        ],
        [
          14,
          24
        ],
        [
          15,
          1
        ],
        [
          15,
          14
        ],
        [
          15,
          18
        ],
        [
          16,
          6
        ],
        [
          16,
          14
        ],
        [
          16,
          20
        ],
        [
          17,
          0
        ],
        [
          17,
          14
        ],
        [
          17,
          18
        ],
        [
          18,
          1
        ],
        [
          18,
          15
        ],
        [
          18,
          17
        ],
        [
          19,
          0
        ],
        [
          19,
          14
        ],
        [
          19,
          20
        ],
        [
          20,
          6
        ],
        [
          20,
          16
        ],
        [
          20,
          19
        ],
        [
          21,
          0
        ],
        [
          21,
          22
        ],
        [
          21,
          23
        ],
        [
          21,
          24
        ],
        [
          21,
          25
        ],
        [
          21,
          27
        ],
        [
          22,
          1
        ],
        [
          22,
          21
        ],
        [
          22,
          26
        ],
        [
          23,
          6
        ],
        [
          23,
          21
        ],
        [
          23,
          28
        ],
        [
          24,
          0
        ],
        [
          25,
          0
        ],
        [
          25,
          21
        ],
        [
          25,
          26
        ],
        [
          26,
          1
        ],
        [
          26,
          22
        ],
        [
          26,
          25
        ],
        [
          27,
          0
        ],
        [
          27,
          21
        ],
        [
          27,
          28
        ],
        [
          28,
          6
        ],
        [
          28,
          23
        ],
        [
          28,
          27
        ]
      ],
      "null_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            21
          ],
          [
            1,
            15
          ],
          [
            1,
            22
          ],
          [
            6,
            16
          ],
          [
            6,
            23
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            18
          ],
          [
            16,
            20
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            0,
            14
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            0
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            15,
            14
          ],
          [
            16,
            14
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            21
          ],
          [
            23,
            21
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "null_partition_digest": "a0f8e57d0ca38c6ff78efebded563da295775d1a1029558e7873e26a1ffa7413",
      "role_size_profile": [
        65,
        25,
        3,
        3,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1
      ],
      "search_result_fields": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 6,
        "odd_holonomy_witnesses": [
          {
            "base_system": 11,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  16
                ],
                "parity": 0,
                "relation_digest": "8755935c918ddd07e7ce85d7bb8021b1bb369941226f9b5749e481bc227f4d52",
                "source_system": 11,
                "target_system": 12,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0010"
                ]
              },
              {
                "induced_class_map": [
                  14,
                  7
                ],
                "parity": 1,
                "relation_digest": "8adee104cc6e19e219854acce959a35f871694ce11d4a543c5a679be9afbe1c6",
                "source_system": 12,
                "target_system": 11,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0011"
                ]
              }
            ],
            "system_cycle": [
              11,
              12,
              11
            ],
            "total_parity": 1
          },
          {
            "base_system": 12,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "82ee58e58d1a4efc625d70c37bc083bfd7e6e4396834cd927c16c26c837d9f9d",
                "source_system": 12,
                "target_system": 11,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  16,
                  7
                ],
                "parity": 1,
                "relation_digest": "ca5c2b74f7362bf3f75832c9f908eb17ca31261f8e1d9eaea9130e8e84c9da5f",
                "source_system": 11,
                "target_system": 12,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0010"
                ]
              }
            ],
            "system_cycle": [
              12,
              11,
              12
            ],
            "total_parity": 1
          },
          {
            "base_system": 19,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  17
                ],
                "parity": 0,
                "relation_digest": "86ca2cd0a8acfd5fa35742a586e5033fcb65784f4579d6eb0b2eca39f53cce10",
                "source_system": 19,
                "target_system": 20,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0007"
                ]
              },
              {
                "induced_class_map": [
                  15,
                  8
                ],
                "parity": 1,
                "relation_digest": "a56bb03121bb82aff17dedac194884ef72386c8209d012117e36be0105de16db",
                "source_system": 20,
                "target_system": 19,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0008"
                ]
              }
            ],
            "system_cycle": [
              19,
              20,
              19
            ],
            "total_parity": 1
          },
          {
            "base_system": 20,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  15
                ],
                "parity": 0,
                "relation_digest": "cfdb95a10037cea2fbf27715b93b6ca5334affc41b0c7512a82d8fcde98eba99",
                "source_system": 20,
                "target_system": 19,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0008"
                ]
              },
              {
                "induced_class_map": [
                  17,
                  8
                ],
                "parity": 1,
                "relation_digest": "a64613fd6fd81b71396cbb624fabf1fd181ccbb1b0f79932dc76bf70b5094bd3",
                "source_system": 19,
                "target_system": 20,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0007"
                ]
              }
            ],
            "system_cycle": [
              20,
              19,
              20
            ],
            "total_parity": 1
          },
          {
            "base_system": 29,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "b8e708a7972562b152312b68039360223b12c47b85eaee0e055bf7729745bffe",
                "source_system": 29,
                "target_system": 11,
                "word": [
                  "tau_0000",
                  "tau_0000",
                  "tau_0001",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  20,
                  18
                ],
                "parity": 1,
                "relation_digest": "f75b9af0c6085943702428ac097955d9f1d92dede2d7a7cafb52aa99d62be17f",
                "source_system": 11,
                "target_system": 29,
                "word": [
                  "tau_0009"
                ]
              }
            ],
            "system_cycle": [
              29,
              11,
              29
            ],
            "total_parity": 1
          },
          {
            "base_system": 30,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  7,
                  14
                ],
                "parity": 0,
                "relation_digest": "394fdd94e115b3e961813d13e7cb1dd9681bb844af261f431f66319bd3131c49",
                "source_system": 30,
                "target_system": 11,
                "word": [
                  "tau_0000",
                  "tau_0001",
                  "tau_0000",
                  "tau_0011"
                ]
              },
              {
                "induced_class_map": [
                  20,
                  19
                ],
                "parity": 1,
                "relation_digest": "14b5b68bc62bc4f8306b2f70aafcc592572bfd6938cef9a775c0de399b5fd58a",
                "source_system": 11,
                "target_system": 30,
                "word": [
                  "tau_0001",
                  "tau_0000",
                  "tau_0001",
                  "tau_0010",
                  "tau_0009"
                ]
              }
            ],
            "system_cycle": [
              30,
              11,
              30
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "a0f8e57d0ca38c6ff78efebded563da295775d1a1029558e7873e26a1ffa7413",
        "partition_pair_disagreement_count": 176,
        "public_translation_candidate": true,
        "record_system_count": 35,
        "right_edge": [
          0,
          14
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 116,
        "write_preserve_use_certificate_count": 93
      },
      "seed_index": 3388,
      "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          0,
          14
        ]
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            0,
            6
          ],
          [
            1,
            0
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            2,
            0
          ],
          [
            2,
            1
          ],
          [
            2,
            3
          ],
          [
            3,
            0
          ],
          [
            3,
            1
          ],
          [
            3,
            2
          ],
          [
            4,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            5
          ],
          [
            4,
            8
          ],
          [
            5,
            0
          ],
          [
            5,
            1
          ],
          [
            5,
            4
          ],
          [
            6,
            0
          ],
          [
            6,
            7
          ],
          [
            6,
            8
          ],
          [
            6,
            9
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            0
          ],
          [
            7,
            8
          ],
          [
            7,
            10
          ],
          [
            8,
            0
          ],
          [
            8,
            7
          ],
          [
            9,
            0
          ],
          [
            9,
            6
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            10,
            0
          ],
          [
            10,
            7
          ],
          [
            11,
            0
          ],
          [
            11,
            6
          ],
          [
            11,
            9
          ],
          [
            12,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            13
          ],
          [
            13,
            0
          ],
          [
            13,
            6
          ],
          [
            13,
            12
          ],
          [
            14,
            15
          ],
          [
            14,
            16
          ],
          [
            15,
            14
          ],
          [
            16,
            14
          ],
          [
            17,
            18
          ],
          [
            18,
            17
          ],
          [
            19,
            20
          ],
          [
            20,
            19
          ],
          [
            21,
            22
          ],
          [
            21,
            23
          ],
          [
            22,
            21
          ],
          [
            23,
            21
          ],
          [
            25,
            26
          ],
          [
            26,
            25
          ],
          [
            27,
            28
          ],
          [
            28,
            27
          ]
        ],
        [
          [
            0,
            14
          ],
          [
            0,
            21
          ],
          [
            1,
            15
          ],
          [
            1,
            22
          ],
          [
            6,
            16
          ],
          [
            6,
            23
          ],
          [
            14,
            17
          ],
          [
            14,
            19
          ],
          [
            14,
            24
          ],
          [
            15,
            18
          ],
          [
            16,
            20
          ],
          [
            17,
            0
          ],
          [
            18,
            1
          ],
          [
            19,
            0
          ],
          [
            20,
            6
          ],
          [
            21,
            24
          ],
          [
            21,
            25
          ],
          [
            21,
            27
          ],
          [
            22,
            26
          ],
          [
            23,
            28
          ],
          [
            24,
            0
          ],
          [
            25,
            0
          ],
          [
            26,
            1
          ],
          [
            27,
            0
          ],
          [
            28,
            6
          ]
        ],
        [
          [
            1,
            18
          ]
        ],
        [
          [
            1,
            26
          ]
        ],
        [
          [
            6,
            20
          ]
        ],
        [
          [
            6,
            28
          ]
        ],
        [
          [
            14,
            0
          ],
          [
            15,
            1
          ],
          [
            16,
            6
          ]
        ],
        [
          [
            17,
            14
          ],
          [
            18,
            15
          ]
        ],
        [
          [
            19,
            14
          ],
          [
            20,
            16
          ]
        ],
        [
          [
            21,
            0
          ],
          [
            22,
            1
          ],
          [
            23,
            6
          ]
        ],
        [
          [
            25,
            21
          ],
          [
            26,
            22
          ]
        ],
        [
          [
            27,
            21
          ],
          [
            28,
            23
          ]
        ]
      ],
      "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "vertex_count": 29
    },
    {
      "core_index": 0,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          6
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          1
        ],
        [
          2,
          15
        ],
        [
          3,
          0
        ],
        [
          3,
          4
        ],
        [
          3,
          9
        ],
        [
          3,
          18
        ],
        [
          4,
          1
        ],
        [
          4,
          3
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          14
        ],
        [
          5,
          2
        ],
        [
          5,
          4
        ],
        [
          5,
          12
        ],
        [
          5,
          17
        ],
        [
          5,
          21
        ],
        [
          6,
          3
        ],
        [
          6,
          7
        ],
        [
          7,
          4
        ],
        [
          7,
          6
        ],
        [
          7,
          8
        ],
        [
          7,
          10
        ],
        [
          7,
          11
        ],
        [
          7,
          16
        ],
        [
          8,
          5
        ],
        [
          8,
          7
        ],
        [
          9,
          6
        ],
        [
          9,
          10
        ],
        [
          10,
          7
        ],
        [
          10,
          9
        ],
        [
          11,
          7
        ],
        [
          11,
          12
        ],
        [
          11,
          14
        ],
        [
          12,
          8
        ],
        [
          12,
          11
        ],
        [
          12,
          15
        ],
        [
          13,
          3
        ],
        [
          13,
          14
        ],
        [
          14,
          4
        ],
        [
          14,
          11
        ],
        [
          14,
          13
        ],
        [
          14,
          15
        ],
        [
          14,
          16
        ],
        [
          14,
          19
        ],
        [
          14,
          20
        ],
        [
          15,
          5
        ],
        [
          15,
          14
        ],
        [
          16,
          7
        ],
        [
          16,
          14
        ],
        [
          16,
          17
        ],
        [
          17,
          8
        ],
        [
          17,
          15
        ],
        [
          17,
          16
        ],
        [
          18,
          13
        ],
        [
          18,
          19
        ],
        [
          19,
          14
        ],
        [
          19,
          18
        ],
        [
          20,
          14
        ],
        [
          20,
          21
        ],
        [
          21,
          15
        ],
        [
          21,
          20
        ]
      ],
      "null_partition_classes": [
        [
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            3,
            9
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            10,
            9
          ],
          [
            14,
            13
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            11,
            12
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            13,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            12,
            11
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            2,
            15
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            12
          ],
          [
            5,
            17
          ],
          [
            5,
            21
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            11
          ],
          [
            7,
            16
          ],
          [
            8,
            5
          ],
          [
            9,
            6
          ],
          [
            10,
            7
          ],
          [
            11,
            7
          ],
          [
            11,
            14
          ],
          [
            12,
            8
          ],
          [
            12,
            15
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            11
          ],
          [
            14,
            16
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            20,
            14
          ],
          [
            21,
            15
          ]
        ],
        [
          [
            3,
            18
          ]
        ],
        [
          [
            7,
            10
          ]
        ],
        [
          [
            14,
            19
          ]
        ],
        [
          [
            14,
            20
          ]
        ],
        [
          [
            18,
            13
          ],
          [
            19,
            14
          ]
        ]
      ],
      "null_partition_digest": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
      "role_size_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "search_result_fields": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  15,
                  16
                ],
                "parity": 0,
                "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
                "source_system": 0,
                "target_system": 4,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              },
              {
                "induced_class_map": [
                  9,
                  7
                ],
                "parity": 1,
                "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
                "source_system": 4,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              }
            ],
            "system_cycle": [
              0,
              4,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 4,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  9,
                  7
                ],
                "parity": 1,
                "relation_digest": "e6e7f9af03dc2b08e46ce2bb1faac93b58c99cd6f5cd66eb9cfa61ffda80776d",
                "source_system": 4,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              },
              {
                "induced_class_map": [
                  15,
                  16
                ],
                "parity": 0,
                "relation_digest": "1f348e16284428dde9b9c51782d52beaec2da6bb794c5bad033abdeac39f3549",
                "source_system": 0,
                "target_system": 4,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              }
            ],
            "system_cycle": [
              4,
              0,
              4
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "69e6faebf177bfbe49a1ad4e11d671edd926489fb6feb60562686e2dde73bcd2",
        "partition_pair_disagreement_count": 10,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "right_edge": [
          1,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      },
      "seed_index": 4390,
      "seed_signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          1,
          4
        ]
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            13,
            14
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            0,
            6
          ],
          [
            3,
            9
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            10,
            9
          ],
          [
            14,
            13
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            11,
            12
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            12,
            11
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            2,
            15
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            12
          ],
          [
            5,
            17
          ],
          [
            5,
            21
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            11
          ],
          [
            7,
            16
          ],
          [
            8,
            5
          ],
          [
            9,
            6
          ],
          [
            10,
            7
          ],
          [
            11,
            7
          ],
          [
            11,
            14
          ],
          [
            12,
            8
          ],
          [
            12,
            15
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            11
          ],
          [
            14,
            16
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            20,
            14
          ],
          [
            21,
            15
          ]
        ],
        [
          [
            3,
            18
          ]
        ],
        [
          [
            7,
            10
          ]
        ],
        [
          [
            14,
            19
          ]
        ],
        [
          [
            14,
            20
          ]
        ],
        [
          [
            18,
            13
          ],
          [
            19,
            14
          ]
        ]
      ],
      "target_partition_digest": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "vertex_count": 22
    },
    {
      "core_index": 0,
      "directed_edges": [
        [
          0,
          1
        ],
        [
          0,
          13
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          4
        ],
        [
          2,
          1
        ],
        [
          2,
          8
        ],
        [
          3,
          0
        ],
        [
          3,
          4
        ],
        [
          3,
          11
        ],
        [
          3,
          20
        ],
        [
          4,
          1
        ],
        [
          4,
          3
        ],
        [
          4,
          5
        ],
        [
          4,
          7
        ],
        [
          4,
          14
        ],
        [
          5,
          2
        ],
        [
          5,
          4
        ],
        [
          5,
          10
        ],
        [
          5,
          17
        ],
        [
          5,
          19
        ],
        [
          6,
          3
        ],
        [
          6,
          7
        ],
        [
          7,
          4
        ],
        [
          7,
          6
        ],
        [
          7,
          8
        ],
        [
          7,
          9
        ],
        [
          7,
          12
        ],
        [
          7,
          16
        ],
        [
          7,
          18
        ],
        [
          8,
          5
        ],
        [
          8,
          7
        ],
        [
          9,
          7
        ],
        [
          9,
          10
        ],
        [
          10,
          8
        ],
        [
          10,
          9
        ],
        [
          11,
          6
        ],
        [
          11,
          12
        ],
        [
          12,
          7
        ],
        [
          12,
          11
        ],
        [
          13,
          3
        ],
        [
          13,
          14
        ],
        [
          14,
          4
        ],
        [
          14,
          13
        ],
        [
          14,
          15
        ],
        [
          14,
          16
        ],
        [
          14,
          18
        ],
        [
          14,
          21
        ],
        [
          15,
          5
        ],
        [
          15,
          14
        ],
        [
          16,
          7
        ],
        [
          16,
          14
        ],
        [
          16,
          17
        ],
        [
          17,
          8
        ],
        [
          17,
          15
        ],
        [
          17,
          16
        ],
        [
          18,
          7
        ],
        [
          18,
          14
        ],
        [
          18,
          19
        ],
        [
          19,
          8
        ],
        [
          19,
          15
        ],
        [
          19,
          18
        ],
        [
          20,
          13
        ],
        [
          20,
          21
        ],
        [
          21,
          14
        ],
        [
          21,
          20
        ]
      ],
      "null_partition_classes": [
        [
          [
            0,
            1
          ]
        ],
        [
          [
            0,
            13
          ],
          [
            3,
            20
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            12,
            11
          ],
          [
            14,
            13
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            1,
            4
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            10,
            9
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            2,
            8
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            10
          ],
          [
            5,
            17
          ],
          [
            5,
            19
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            16
          ],
          [
            7,
            18
          ],
          [
            8,
            5
          ],
          [
            9,
            7
          ],
          [
            10,
            8
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            16
          ],
          [
            14,
            18
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            18,
            7
          ],
          [
            18,
            14
          ],
          [
            19,
            8
          ],
          [
            19,
            15
          ],
          [
            20,
            13
          ],
          [
            21,
            14
          ]
        ],
        [
          [
            3,
            11
          ]
        ],
        [
          [
            7,
            9
          ]
        ],
        [
          [
            7,
            12
          ]
        ],
        [
          [
            11,
            6
          ],
          [
            12,
            7
          ]
        ],
        [
          [
            14,
            21
          ]
        ]
      ],
      "null_partition_digest": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
      "role_size_profile": [
        31,
        7,
        7,
        6,
        6,
        2,
        2,
        1,
        1,
        1,
        1,
        1
      ],
      "search_result_fields": {
        "bounded_relative_algebraic_spacetime_candidate": true,
        "internally_recorded_change_candidate": true,
        "left_edge": [
          0,
          1
        ],
        "moved_edge_count": 2,
        "odd_holonomy_base_system_count": 2,
        "odd_holonomy_witnesses": [
          {
            "base_system": 0,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  14,
                  16
                ],
                "parity": 0,
                "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
                "source_system": 0,
                "target_system": 3,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              },
              {
                "induced_class_map": [
                  8,
                  7
                ],
                "parity": 1,
                "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
                "source_system": 3,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              }
            ],
            "system_cycle": [
              0,
              3,
              0
            ],
            "total_parity": 1
          },
          {
            "base_system": 3,
            "cycle_length": 2,
            "morphisms": [
              {
                "induced_class_map": [
                  8,
                  7
                ],
                "parity": 1,
                "relation_digest": "29162ed3f3f62237f26ee41bd360134fc916bd5adacde4e352a0b77375e027c5",
                "source_system": 3,
                "target_system": 0,
                "word": [
                  "tau_0006",
                  "tau_0002",
                  "tau_0006",
                  "tau_0001"
                ]
              },
              {
                "induced_class_map": [
                  14,
                  16
                ],
                "parity": 0,
                "relation_digest": "4ef66ff6910a422aee8ee1923a3481d1d9a38217b360892a7ec1ecf384402d26",
                "source_system": 0,
                "target_system": 3,
                "word": [
                  "tau_0006",
                  "tau_0004"
                ]
              }
            ],
            "system_cycle": [
              3,
              0,
              3
            ],
            "total_parity": 1
          }
        ],
        "operational_localization_candidate": true,
        "partition_digest": "b1abadc43601efa05fc3e5a2cbe7e78f6597f4bd8c527e462e34f7faf470910b",
        "partition_pair_disagreement_count": 10,
        "public_translation_candidate": true,
        "record_system_count": 5,
        "right_edge": [
          1,
          4
        ],
        "semigroup_complete": false,
        "semigroup_element_count": 1000,
        "translation_morphism_count": 14,
        "write_preserve_use_certificate_count": 16
      },
      "seed_index": 4986,
      "seed_signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
      "swapped_edges": [
        [
          0,
          1
        ],
        [
          1,
          4
        ]
      ],
      "target_partition_classes": [
        [
          [
            0,
            1
          ],
          [
            3,
            4
          ],
          [
            6,
            7
          ],
          [
            11,
            12
          ],
          [
            13,
            14
          ],
          [
            20,
            21
          ]
        ],
        [
          [
            0,
            13
          ],
          [
            3,
            20
          ]
        ],
        [
          [
            1,
            0
          ],
          [
            4,
            3
          ],
          [
            7,
            6
          ],
          [
            12,
            11
          ],
          [
            14,
            13
          ],
          [
            21,
            20
          ]
        ],
        [
          [
            1,
            2
          ],
          [
            4,
            5
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            14,
            15
          ],
          [
            16,
            17
          ],
          [
            18,
            19
          ]
        ],
        [
          [
            1,
            4
          ]
        ],
        [
          [
            2,
            1
          ],
          [
            5,
            4
          ],
          [
            8,
            7
          ],
          [
            10,
            9
          ],
          [
            15,
            14
          ],
          [
            17,
            16
          ],
          [
            19,
            18
          ]
        ],
        [
          [
            2,
            8
          ],
          [
            3,
            0
          ],
          [
            4,
            1
          ],
          [
            4,
            7
          ],
          [
            4,
            14
          ],
          [
            5,
            2
          ],
          [
            5,
            10
          ],
          [
            5,
            17
          ],
          [
            5,
            19
          ],
          [
            6,
            3
          ],
          [
            7,
            4
          ],
          [
            7,
            16
          ],
          [
            7,
            18
          ],
          [
            8,
            5
          ],
          [
            9,
            7
          ],
          [
            10,
            8
          ],
          [
            13,
            3
          ],
          [
            14,
            4
          ],
          [
            14,
            16
          ],
          [
            14,
            18
          ],
          [
            15,
            5
          ],
          [
            16,
            7
          ],
          [
            16,
            14
          ],
          [
            17,
            8
          ],
          [
            17,
            15
          ],
          [
            18,
            7
          ],
          [
            18,
            14
          ],
          [
            19,
            8
          ],
          [
            19,
            15
          ],
          [
            20,
            13
          ],
          [
            21,
            14
          ]
        ],
        [
          [
            3,
            11
          ]
        ],
        [
          [
            7,
            9
          ]
        ],
        [
          [
            7,
            12
          ]
        ],
        [
          [
            11,
            6
          ],
          [
            12,
            7
          ]
        ],
        [
          [
            14,
            21
          ]
        ]
      ],
      "target_partition_digest": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "vertex_count": 22
    }
  ],
  "relation_word_length_cap": 10,
  "semigroup_element_cap": 1000,
  "source_files": {
    "archived-source/RUN_MANIFEST.json": "6c350f2c758668ca6fe0d5a2e5ce71e2cefbfce5f685800650f02ea20abdcef4",
    "archived-source/FINAL_VERDICT.json": "8c049450777248ca5a05026a2dddc085609dbf128ce85d5d65d736075a89e088",
    "archived-source/GROUPOID_AUDITS.jsonl": "19a7dfb88f66930bbe908f74dbc976feadd4ac9ab25bebc95caf25b7357ab1f3"
  },
  "source_search_result": "radius_one/LOCAL_SWAP_CAP1000.json",
  "source_search_result_sha256": "416ad26bf9295ca56f2c766f63d68549efc0986eaa75f39c806931ee281e96d5"
}


==> anc/reproducibility/radius_one/LOCAL_SWAP_CERTIFICATE_CHECKS_CAP1000.json <==
{
  "all_checks_pass": true,
  "certificate": "radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json",
  "certificate_sha256": "97b6a042f571d2aa66b13f2e55a8a3e21ddd7f4f6a35f158570cc57f1af5cf5e",
  "check_count": 60,
  "checker": "dependency_free_local_swap_certificate_checker",
  "reports": [
    {
      "checks": [
        {
          "check": "carrier has no duplicate edges",
          "ok": true
        },
        {
          "check": "all edge endpoints lie in vertex range",
          "ok": true
        },
        {
          "check": "target covers exact carrier",
          "ok": true
        },
        {
          "check": "null covers exact carrier",
          "ok": true
        },
        {
          "check": "target profile equals certificate",
          "ok": true
        },
        {
          "check": "null preserves profile",
          "ok": true
        },
        {
          "check": "target and null are different unlabelled partitions",
          "ok": true
        },
        {
          "check": "swapped edges are distinct",
          "ok": true
        },
        {
          "check": "swapped edges occupy different target classes",
          "ok": true
        },
        {
          "check": "null is exactly one cross-class transposition",
          "ok": true
        },
        {
          "check": "search record declares the two moved edges",
          "ok": true
        },
        {
          "check": "pair-disagreement count matches search record",
          "ok": true
        },
        {
          "check": "target digest matches",
          "ok": true
        },
        {
          "check": "null digest matches",
          "ok": true
        },
        {
          "check": "search recorded a positive bounded predicate",
          "ok": true
        }
      ],
      "seed_index": 226
    },
    {
      "checks": [
        {
          "check": "carrier has no duplicate edges",
          "ok": true
        },
        {
          "check": "all edge endpoints lie in vertex range",
          "ok": true
        },
        {
          "check": "target covers exact carrier",
          "ok": true
        },
        {
          "check": "null covers exact carrier",
          "ok": true
        },
        {
          "check": "target profile equals certificate",
          "ok": true
        },
        {
          "check": "null preserves profile",
          "ok": true
        },
        {
          "check": "target and null are different unlabelled partitions",
          "ok": true
        },
        {
          "check": "swapped edges are distinct",
          "ok": true
        },
        {
          "check": "swapped edges occupy different target classes",
          "ok": true
        },
        {
          "check": "null is exactly one cross-class transposition",
          "ok": true
        },
        {
          "check": "search record declares the two moved edges",
          "ok": true
        },
        {
          "check": "pair-disagreement count matches search record",
          "ok": true
        },
        {
          "check": "target digest matches",
          "ok": true
        },
        {
          "check": "null digest matches",
          "ok": true
        },
        {
          "check": "search recorded a positive bounded predicate",
          "ok": true
        }
      ],
      "seed_index": 3388
    },
    {
      "checks": [
        {
          "check": "carrier has no duplicate edges",
          "ok": true
        },
        {
          "check": "all edge endpoints lie in vertex range",
          "ok": true
        },
        {
          "check": "target covers exact carrier",
          "ok": true
        },
        {
          "check": "null covers exact carrier",
          "ok": true
        },
        {
          "check": "target profile equals certificate",
          "ok": true
        },
        {
          "check": "null preserves profile",
          "ok": true
        },
        {
          "check": "target and null are different unlabelled partitions",
          "ok": true
        },
        {
          "check": "swapped edges are distinct",
          "ok": true
        },
        {
          "check": "swapped edges occupy different target classes",
          "ok": true
        },
        {
          "check": "null is exactly one cross-class transposition",
          "ok": true
        },
        {
          "check": "search record declares the two moved edges",
          "ok": true
        },
        {
          "check": "pair-disagreement count matches search record",
          "ok": true
        },
        {
          "check": "target digest matches",
          "ok": true
        },
        {
          "check": "null digest matches",
          "ok": true
        },
        {
          "check": "search recorded a positive bounded predicate",
          "ok": true
        }
      ],
      "seed_index": 4390
    },
    {
      "checks": [
        {
          "check": "carrier has no duplicate edges",
          "ok": true
        },
        {
          "check": "all edge endpoints lie in vertex range",
          "ok": true
        },
        {
          "check": "target covers exact carrier",
          "ok": true
        },
        {
          "check": "null covers exact carrier",
          "ok": true
        },
        {
          "check": "target profile equals certificate",
          "ok": true
        },
        {
          "check": "null preserves profile",
          "ok": true
        },
        {
          "check": "target and null are different unlabelled partitions",
          "ok": true
        },
        {
          "check": "swapped edges are distinct",
          "ok": true
        },
        {
          "check": "swapped edges occupy different target classes",
          "ok": true
        },
        {
          "check": "null is exactly one cross-class transposition",
          "ok": true
        },
        {
          "check": "search record declares the two moved edges",
          "ok": true
        },
        {
          "check": "pair-disagreement count matches search record",
          "ok": true
        },
        {
          "check": "target digest matches",
          "ok": true
        },
        {
          "check": "null digest matches",
          "ok": true
        },
        {
          "check": "search recorded a positive bounded predicate",
          "ok": true
        }
      ],
      "seed_index": 4986
    }
  ],
  "scope_note": "Structural checks only; H4 is independently reproduced elsewhere.",
  "seed_count": 4
}


==> anc/reproducibility/radius_one/LOCAL_SWAP_NEIGHBORHOODS.json <==
{
  "all_formula_checks_pass": true,
  "audit": "exact_radius_one_unlabelled_profile_partition_graph_counts",
  "rows": [
    {
      "block_size_pair_histogram": {
        "2+1": 130,
        "2+2": 20,
        "23+1": 299,
        "23+2": 230,
        "23+3": 207,
        "3+1": 117,
        "3+2": 90,
        "3+3": 27
      },
      "closed_formula_value": 1120,
      "formula_matches_enumeration": true,
      "neighbor_digest_sha256": "ba21bd80bc5b62498859cc06c3f41ea9a00144e3c98c393ad73eac094afc5ec4",
      "pair_distance_histogram": {
        "2": 130,
        "4": 137,
        "44": 299,
        "46": 230,
        "48": 207,
        "6": 90,
        "8": 27
      },
      "raw_cross_class_edge_pairs": 1218,
      "seed_index": 226,
      "unique_nonidentity_radius_one_neighbors": 1120
    },
    {
      "block_size_pair_histogram": {
        "2+1": 32,
        "2+2": 12,
        "25+1": 100,
        "25+2": 200,
        "25+3": 150,
        "3+1": 24,
        "3+2": 48,
        "3+3": 9,
        "65+1": 260,
        "65+2": 520,
        "65+25": 1625,
        "65+3": 390
      },
      "closed_formula_value": 3370,
      "formula_matches_enumeration": true,
      "neighbor_digest_sha256": "0822c2094b4855d10926a0d28cbda8e2cd7130190966899dc001fd894cd6daa3",
      "pair_distance_histogram": {
        "128": 260,
        "130": 520,
        "132": 390,
        "176": 1625,
        "2": 32,
        "4": 36,
        "48": 100,
        "50": 200,
        "52": 150,
        "6": 48,
        "8": 9
      },
      "raw_cross_class_edge_pairs": 3388,
      "seed_index": 3388,
      "unique_nonidentity_radius_one_neighbors": 3370
    },
    {
      "block_size_pair_histogram": {
        "2+1": 20,
        "2+2": 2,
        "31+1": 155,
        "31+2": 124,
        "31+6": 372,
        "31+7": 434,
        "6+1": 60,
        "6+2": 48,
        "6+6": 36,
        "7+1": 70,
        "7+2": 56,
        "7+6": 168,
        "7+7": 49
      },
      "closed_formula_value": 1594,
      "formula_matches_enumeration": true,
      "neighbor_digest_sha256": "4b962d58f1d65cff8d5c7c3140785e3450a75613e667a5fcab4563b9d0e812df",
      "pair_distance_histogram": {
        "10": 60,
        "12": 118,
        "14": 56,
        "2": 20,
        "20": 36,
        "22": 168,
        "24": 49,
        "4": 2,
        "60": 155,
        "62": 124,
        "70": 372,
        "72": 434
      },
      "raw_cross_class_edge_pairs": 1606,
      "seed_index": 4390,
      "unique_nonidentity_radius_one_neighbors": 1594
    },
    {
      "block_size_pair_histogram": {
        "2+1": 20,
        "2+2": 2,
        "31+1": 155,
        "31+2": 124,
        "31+6": 372,
        "31+7": 434,
        "6+1": 60,
        "6+2": 48,
        "6+6": 36,
        "7+1": 70,
        "7+2": 56,
        "7+6": 168,
        "7+7": 49
      },
      "closed_formula_value": 1594,
      "formula_matches_enumeration": true,
      "neighbor_digest_sha256": "cd90f67aba7e5cb27dd624ecdddb198c5acf944c6d3d68f49ea54ae4748eaccc",
      "pair_distance_histogram": {
        "10": 60,
        "12": 118,
        "14": 56,
        "2": 20,
        "20": 36,
        "22": 168,
        "24": 49,
        "4": 2,
        "60": 155,
        "62": 124,
        "70": 372,
        "72": 434
      },
      "raw_cross_class_edge_pairs": 1606,
      "seed_index": 4986,
      "unique_nonidentity_radius_one_neighbors": 1594
    }
  ],
  "stored_result_checked": true,
  "stored_result_matches": true
}


==> anc/reproducibility/radius_one/check_local_swap_certificates.py <==
#!/usr/bin/env python3
"""Dependency-free structural checker for local-swap certificates.

The checker deliberately does not import any v600--v616 module.  It verifies
the finite carrier/partition claims and the recorded digests directly from the
materialized certificate file.  It does not recompute the H4 predicate.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path


PACKAGE_ROOT = Path(__file__).resolve().parents[1]
EXPECTED_SEEDS = (226, 3388, 4390, 4986)
EXPECTED_CERTIFICATE_TYPE = "exact_two_edge_profile_preserving_countermodels"


def portable_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(PACKAGE_ROOT).as_posix()
    except ValueError:
        return path.name


def validate_inventory(payload) -> None:
    if payload.get("certificate_type") != EXPECTED_CERTIFICATE_TYPE:
        raise ValueError("unexpected local-swap certificate type")
    if int(payload.get("semigroup_element_cap", -1)) != 1000:
        raise ValueError("expected semigroup element cap 1000")
    if int(payload.get("relation_word_length_cap", -1)) != 10:
        raise ValueError("expected relation word-length cap 10")
    seeds = tuple(int(cert["seed_index"]) for cert in payload.get("certificates", ()))
    if seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected certificate seeds {EXPECTED_SEEDS}, got {seeds}")


def digest(value) -> str:
    encoded = json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")
    return hashlib.sha256(encoded).hexdigest()


def edge(value) -> tuple[int, int]:
    if not isinstance(value, list) or len(value) != 2:
        raise AssertionError(f"invalid directed edge: {value!r}")
    return int(value[0]), int(value[1])


def partition(raw_classes):
    return tuple(tuple(sorted(edge(e) for e in cls)) for cls in raw_classes)


def unlabelled(classes):
    return frozenset(frozenset(cls) for cls in classes)


def edge_class_map(classes):
    result = {}
    for class_index, cls in enumerate(classes):
        if not cls:
            raise AssertionError("empty partition class")
        for e in cls:
            if e in result:
                raise AssertionError(f"edge occurs twice: {e}")
            result[e] = class_index
    return result


def check_one(cert):
    checks = []

    def require(name, condition):
        checks.append({"check": name, "ok": bool(condition)})
        if not condition:
            raise AssertionError(name)

    vertex_count = int(cert["vertex_count"])
    carrier = tuple(sorted(edge(e) for e in cert["directed_edges"]))
    require("carrier has no duplicate edges", len(carrier) == len(set(carrier)))
    require(
        "all edge endpoints lie in vertex range",
        all(0 <= u < vertex_count and 0 <= v < vertex_count for u, v in carrier),
    )
    target = partition(cert["target_partition_classes"])
    null = partition(cert["null_partition_classes"])
    target_map = edge_class_map(target)
    null_map = edge_class_map(null)
    require("target covers exact carrier", set(target_map) == set(carrier))
    require("null covers exact carrier", set(null_map) == set(carrier))
    target_profile = sorted((len(cls) for cls in target), reverse=True)
    null_profile = sorted((len(cls) for cls in null), reverse=True)
    require("target profile equals certificate", target_profile == cert["role_size_profile"])
    require("null preserves profile", null_profile == target_profile)
    require("target and null are different unlabelled partitions", unlabelled(target) != unlabelled(null))

    left, right = map(edge, cert["swapped_edges"])
    require("swapped edges are distinct", left != right)
    require("swapped edges occupy different target classes", target_map[left] != target_map[right])
    left_block = frozenset(target[target_map[left]])
    right_block = frozenset(target[target_map[right]])
    expected_left = frozenset((left_block - {left}) | {right})
    expected_right = frozenset((right_block - {right}) | {left})
    expected = set(unlabelled(target))
    expected.remove(left_block)
    expected.remove(right_block)
    expected.add(expected_left)
    expected.add(expected_right)
    require("null is exactly one cross-class transposition", unlabelled(null) == frozenset(expected))
    require(
        "search record declares the two moved edges",
        int(cert["search_result_fields"]["moved_edge_count"]) == 2,
    )
    pair_disagreement = sum(
        1
        for i, a in enumerate(carrier)
        for b in carrier[i + 1 :]
        if (target_map[a] == target_map[b]) != (null_map[a] == null_map[b])
    )
    require(
        "pair-disagreement count matches search record",
        pair_disagreement
        == int(cert["search_result_fields"]["partition_pair_disagreement_count"]),
    )
    require(
        "target digest matches",
        digest([list(map(list, cls)) for cls in target]) == cert["target_partition_digest"],
    )
    require(
        "null digest matches",
        digest([list(map(list, cls)) for cls in null]) == cert["null_partition_digest"],
    )
    require(
        "search recorded a positive bounded predicate",
        cert["search_result_fields"]["bounded_relative_algebraic_spacetime_candidate"] is True,
    )
    return checks


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_inventory(payload)
    reports = []
    for cert in payload["certificates"]:
        reports.append({
            "seed_index": cert["seed_index"],
            "checks": check_one(cert),
        })
    result = {
        "checker": "dependency_free_local_swap_certificate_checker",
        "certificate": portable_path(args.certificate),
        "certificate_sha256": hashlib.sha256(args.certificate.read_bytes()).hexdigest(),
        "seed_count": len(reports),
        "check_count": sum(len(report["checks"]) for report in reports),
        "all_checks_pass": all(
            item["ok"] for report in reports for item in report["checks"]
        ),
        "reports": reports,
        "scope_note": "Structural checks only; H4 is independently reproduced elsewhere.",
    }
    text = json.dumps(result, ensure_ascii=False, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text, encoding="utf-8")
    print(json.dumps({
        "seed_count": result["seed_count"],
        "check_count": result["check_count"],
        "all_checks_pass": result["all_checks_pass"],
    }, indent=2))
    return 0 if result["all_checks_pass"] and result["seed_count"] == len(EXPECTED_SEEDS) else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/radius_one/independent_replay_local_swaps.py <==
#!/usr/bin/env python3
"""Replay local-swap H4 witnesses with the independent clean-room evaluator."""

from __future__ import annotations

import argparse
import importlib.util
import json
import sys
import time
from pathlib import Path


sys.dont_write_bytecode = True
EXPECTED_SEEDS = (226, 3388, 4390, 4986)


FIELDS = (
    "semigroup_element_count",
    "semigroup_complete",
    "write_preserve_use_certificate_count",
    "record_system_count",
    "public_translation_candidate",
    "operational_localization_candidate",
    "internally_recorded_change_candidate",
    "translation_morphism_count",
    "odd_holonomy_base_system_count",
    "bounded_relative_algebraic_spacetime_candidate",
)


def validate_inventory(payload, *, max_elements: int, max_word_length: int) -> None:
    if payload.get("certificate_type") != "exact_two_edge_profile_preserving_countermodels":
        raise ValueError("unexpected local-swap certificate type")
    seeds = tuple(int(cert["seed_index"]) for cert in payload.get("certificates", ()))
    if seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected certificate seeds {EXPECTED_SEEDS}, got {seeds}")
    if int(payload.get("semigroup_element_cap", -1)) != max_elements:
        raise ValueError("command-line element cap does not match the certificate")
    if int(payload.get("relation_word_length_cap", -1)) != max_word_length:
        raise ValueError("command-line word-length cap does not match the certificate")


def stable_result_projection(payload):
    projected_rows = []
    for row in payload.get("rows", ()): 
        projected_rows.append(
            {
                key: value
                for key, value in row.items()
                if key != "runtime_seconds"
            }
        )
    return {
        "audit": payload.get("audit"),
        "rows": projected_rows,
        "all_checks_pass": payload.get("all_checks_pass"),
        "implementation_note": payload.get("implementation_note"),
    }


def load_module(path: Path):
    spec = importlib.util.spec_from_file_location("independent_replicate", path)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"cannot load {path}")
    module = importlib.util.module_from_spec(spec)
    sys.modules[spec.name] = module
    spec.loader.exec_module(module)
    return module


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--replicate", required=True, type=Path)
    parser.add_argument("--max-elements", type=int, default=1000)
    parser.add_argument("--max-word-length", type=int, default=10)
    parser.add_argument("--expected", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    clean = load_module(args.replicate)
    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_inventory(
        payload,
        max_elements=args.max_elements,
        max_word_length=args.max_word_length,
    )
    rows = []
    for cert in payload["certificates"]:
        classes = tuple(
            tuple(sorted((int(u), int(v)) for u, v in raw_class))
            for raw_class in cert["null_partition_classes"]
        )
        classes = tuple(sorted(classes))
        edge_class = {edge: i for i, cls in enumerate(classes) for edge in cls}
        partition = clean.Partition(classes, edge_class)
        started = time.perf_counter()
        result = clean.evaluate_partition(
            int(cert["vertex_count"]),
            partition,
            max_elements=args.max_elements,
            max_word_length=args.max_word_length,
        )
        expected = cert["search_result_fields"]
        comparisons = {field: result[field] == expected[field] for field in FIELDS}
        witness_errors = [
            clean.validate_odd_witness(
                witness, system_count=int(result["record_system_count"])
            )
            for witness in result["odd_holonomy_witnesses"]
        ]
        row = {
            "seed_index": cert["seed_index"],
            "summary": {field: result[field] for field in FIELDS},
            "field_comparisons": comparisons,
            "all_summary_fields_match": all(comparisons.values()),
            "odd_witness_count": len(result["odd_holonomy_witnesses"]),
            "all_odd_witnesses_valid": all(not errors for errors in witness_errors),
            "runtime_seconds": time.perf_counter() - started,
        }
        rows.append(row)
        print(json.dumps({
            "seed": cert["seed_index"],
            "match": row["all_summary_fields_match"],
            "witnesses_valid": row["all_odd_witnesses_valid"],
        }), flush=True)
    result = {
        "audit": "independent_cleanroom_replay_of_local_swap_witnesses",
        "rows": rows,
        "all_checks_pass": all(
            row["all_summary_fields_match"] and row["all_odd_witnesses_valid"]
            for row in rows
        ),
        "implementation_note": "The evaluator is the standard-library clean-room replicate.py and imports no v600-v616 module.",
    }
    if args.expected:
        expected = json.loads(args.expected.read_text(encoding="utf-8"))
        result["stored_result_checked"] = True
        result["stored_result_matches"] = (
            stable_result_projection(result) == stable_result_projection(expected)
        )
    else:
        result["stored_result_checked"] = False
        result["stored_result_matches"] = None
    if args.output:
        args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"all_checks_pass": result["all_checks_pass"]}, indent=2))
    passed = result["all_checks_pass"] and len(rows) == len(EXPECTED_SEEDS)
    if args.expected:
        passed = passed and result["stored_result_matches"]
    return 0 if passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/radius_one/local_swap_neighborhood_counts.py <==
#!/usr/bin/env python3
"""Exact radius-one counts in the unlabelled fixed-profile partition graph."""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import math
from collections import Counter
from pathlib import Path


EXPECTED_SEEDS = (226, 3388, 4390, 4986)


def validate_inventory(payload):
    if payload.get("certificate_type") != "exact_two_edge_profile_preserving_countermodels":
        raise ValueError("unexpected local-swap certificate type")
    seeds = tuple(int(cert["seed_index"]) for cert in payload.get("certificates", ()))
    if seeds != EXPECTED_SEEDS:
        raise ValueError(f"expected certificate seeds {EXPECTED_SEEDS}, got {seeds}")


def stable_result_projection(payload):
    return {
        "audit": payload.get("audit"),
        "rows": payload.get("rows"),
        "all_formula_checks_pass": payload.get("all_formula_checks_pass"),
    }


def edge(value):
    return int(value[0]), int(value[1])


def canonical(raw_classes):
    return tuple(sorted(tuple(sorted(edge(e) for e in cls)) for cls in raw_classes))


def swap(partition, i, a, j, b):
    classes = [set(cls) for cls in partition]
    classes[i].remove(a)
    classes[i].add(b)
    classes[j].remove(b)
    classes[j].add(a)
    return tuple(sorted(tuple(sorted(cls)) for cls in classes))


def digest(partition):
    raw = [[list(e) for e in cls] for cls in partition]
    text = json.dumps(raw, sort_keys=True, ensure_ascii=False, separators=(",", ":"))
    return hashlib.sha256(text.encode("utf-8")).hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--expected", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_inventory(payload)
    rows = []
    for cert in payload["certificates"]:
        target = canonical(cert["target_partition_classes"])
        profile = sorted((len(cls) for cls in target), reverse=True)
        raw_swap_count = 0
        neighbors = {}
        for i, j in itertools.combinations(range(len(target)), 2):
            for a in target[i]:
                for b in target[j]:
                    raw_swap_count += 1
                    null = swap(target, i, a, j, b)
                    if null == target:
                        continue
                    neighbors.setdefault(null, (len(target[i]), len(target[j])))
        m1 = profile.count(1)
        m2 = profile.count(2)
        formula = (
            sum(a * b for i, a in enumerate(profile) for b in profile[i + 1 :])
            - math.comb(m1, 2)
            - 2 * math.comb(m2, 2)
        )
        distance_histogram = Counter(
            2 * (a + b - 2) for a, b in neighbors.values()
        )
        block_pair_histogram = Counter(
            tuple(sorted((a, b), reverse=True)) for a, b in neighbors.values()
        )
        row = {
            "seed_index": cert["seed_index"],
            "raw_cross_class_edge_pairs": raw_swap_count,
            "unique_nonidentity_radius_one_neighbors": len(neighbors),
            "closed_formula_value": formula,
            "formula_matches_enumeration": formula == len(neighbors),
            "pair_distance_histogram": {
                str(key): value for key, value in sorted(distance_histogram.items())
            },
            "block_size_pair_histogram": {
                f"{key[0]}+{key[1]}": value
                for key, value in sorted(block_pair_histogram.items(), reverse=True)
            },
            "neighbor_digest_sha256": hashlib.sha256(
                "\n".join(sorted(digest(item) for item in neighbors)).encode("ascii")
            ).hexdigest(),
        }
        rows.append(row)
        print(json.dumps({
            "seed": row["seed_index"],
            "neighbors": row["unique_nonidentity_radius_one_neighbors"],
            "formula_ok": row["formula_matches_enumeration"],
        }), flush=True)
    result = {
        "audit": "exact_radius_one_unlabelled_profile_partition_graph_counts",
        "rows": rows,
        "all_formula_checks_pass": all(row["formula_matches_enumeration"] for row in rows),
    }
    if args.expected:
        expected = json.loads(args.expected.read_text(encoding="utf-8"))
        result["stored_result_checked"] = True
        result["stored_result_matches"] = (
            stable_result_projection(result) == stable_result_projection(expected)
        )
    else:
        result["stored_result_checked"] = False
        result["stored_result_matches"] = None
    if args.output:
        args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"all_formula_checks_pass": result["all_formula_checks_pass"]}, indent=2))
    passed = result["all_formula_checks_pass"] and len(rows) == len(EXPECTED_SEEDS)
    if args.expected:
        passed = passed and result["stored_result_matches"]
    return 0 if passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/target_positive/TARGET_POSITIVE_REPLAY.json <==
{
  "all_four_targets_positive": true,
  "cases": [
    {
      "bounded_target_positive": true,
      "directed_edge_count": 55,
      "internally_recorded_change_candidate": true,
      "odd_holonomy_base_system_count": 3,
      "odd_witnesses_digest": "139e3bccc888d336bef5282b10cf167c85882acd7e0f94ee4505c7dd7c02ed7d",
      "operational_localization_candidate": true,
      "public_translation_candidate": true,
      "record_system_count": 8,
      "role_count": 22,
      "seed_index": 226,
      "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
      "semigroup_complete": false,
      "semigroup_element_cap": 1000,
      "semigroup_element_count": 1000,
      "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
      "translation_morphism_count": 42,
      "translation_morphisms_digest": "3a12d1adb9ad9219acf3f677ef0b7bae2f4aa5ebcd2c467585be20c1cd16b152",
      "validated_odd_witness_count": 3,
      "vertex_count": 20,
      "write_preserve_use_certificate_count": 21
    },
    {
      "bounded_target_positive": true,
      "directed_edge_count": 108,
      "internally_recorded_change_candidate": true,
      "odd_holonomy_base_system_count": 6,
      "odd_witnesses_digest": "a5dc274d052f0b679c993318d2e477c9cbcc544a963982a9f0ef0b9b1b3e2a06",
      "operational_localization_candidate": true,
      "public_translation_candidate": true,
      "record_system_count": 21,
      "role_count": 12,
      "seed_index": 3388,
      "seed_signature": "{P(A,A);R(A,P(A,A));R(V,P(A,A))}",
      "semigroup_complete": false,
      "semigroup_element_cap": 1000,
      "semigroup_element_count": 1000,
      "target_partition_digest": "0ae89dfa04f24f7e61ea5a3de688ae33ce0e157a191fb58cea089b136858243b",
      "translation_morphism_count": 102,
      "translation_morphisms_digest": "1d3710cf3b062ccec14fe49787bf0a7739a7a64ff600775fa8f979f518840cbb",
      "validated_odd_witness_count": 6,
      "vertex_count": 29,
      "write_preserve_use_certificate_count": 54
    },
    {
      "bounded_target_positive": true,
      "directed_edge_count": 66,
      "internally_recorded_change_candidate": true,
      "odd_holonomy_base_system_count": 10,
      "odd_witnesses_digest": "6f55541cb962505d5390d3e9e27e1a614180eb66530ae3194decc1ba820ba7f6",
      "operational_localization_candidate": true,
      "public_translation_candidate": true,
      "record_system_count": 16,
      "role_count": 12,
      "seed_index": 4390,
      "seed_signature": "{P(A,A);R(P(A,V),V);R(V,P(A,V))}",
      "semigroup_complete": false,
      "semigroup_element_cap": 5000,
      "semigroup_element_count": 5000,
      "target_partition_digest": "af2930dc63e8b684c43ff3de745521317891e190c1d7906a0c5fd0fca59e129e",
      "translation_morphism_count": 229,
      "translation_morphisms_digest": "0770c67ededab5023a3937b38d705bc39763c51d1a14fbfa48a9fca456ad3098",
      "validated_odd_witness_count": 10,
      "vertex_count": 22,
      "write_preserve_use_certificate_count": 131
    },
    {
      "bounded_target_positive": true,
      "directed_edge_count": 66,
      "internally_recorded_change_candidate": true,
      "odd_holonomy_base_system_count": 10,
      "odd_witnesses_digest": "da8cd2850defced1837202f9f42a621e15e7006f9788fd074d8708a0d7e8e2e9",
      "operational_localization_candidate": true,
      "public_translation_candidate": true,
      "record_system_count": 16,
      "role_count": 12,
      "seed_index": 4986,
      "seed_signature": "{P(A,A);R(P(V,A),V);R(V,P(V,A))}",
      "semigroup_complete": false,
      "semigroup_element_cap": 5000,
      "semigroup_element_count": 5000,
      "target_partition_digest": "126643addaf9a802acb26a98ed977b0d175158c4ad5df2dc9a1b6bd4fe8604db",
      "translation_morphism_count": 229,
      "translation_morphisms_digest": "cdb26ec8019c10806cec4a87bca45cb5299b7f7fb8396bc442e5e22661f96a98",
      "validated_odd_witness_count": 10,
      "vertex_count": 22,
      "write_preserve_use_certificate_count": 131
    }
  ],
  "engine": "../cleanroom/replicate.py",
  "engine_sha256": "d7c800188aa7d1d2e5a727d93e22952b63bad1d310f22bd11d79f398ae636713",
  "relation_word_length_cap": 10,
  "required_semigroup_element_caps": {
    "226": 1000,
    "3388": 1000,
    "4390": 5000,
    "4986": 5000
  },
  "schema": "target-positive-replay-v1",
  "source": "../radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json",
  "source_sha256": "97b6a042f571d2aa66b13f2e55a8a3e21ddd7f4f6a35f158570cc57f1af5cf5e",
  "status": "PASS"
}


==> anc/reproducibility/target_positive/replay_target_positives.py <==
#!/usr/bin/env python3
"""Replay the four target-positive bounded evaluations, fail closed.

The target partitions are read from the portable cap-1000 radius-one bundle;
the candidate/null partitions in that bundle are deliberately ignored.  The
evaluator is imported from the packaged clean-room replication program.  Rows
226 and 3388 are evaluated with 1000 relation products, and rows 4390 and 4986
with 5000, always at word length at most 10.
"""

from __future__ import annotations

import argparse
import importlib.util
import json
import sys
from pathlib import Path
from typing import Any, Mapping, Sequence


sys.dont_write_bytecode = True


HERE = Path(__file__).resolve().parent
REPRODUCIBILITY = HERE.parent
DEFAULT_ENGINE = REPRODUCIBILITY / "cleanroom" / "replicate.py"
DEFAULT_SOURCE = (
    REPRODUCIBILITY / "radius_one" / "LOCAL_SWAP_CERTIFICATES_CAP1000.json"
)
DEFAULT_EXPECTED = HERE / "TARGET_POSITIVE_REPLAY.json"
WORD_LENGTH_CAP = 10
REQUIRED_CAPS = {226: 1000, 3388: 1000, 4390: 5000, 4986: 5000}


class ReplayError(RuntimeError):
    pass


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ReplayError(message)


def load_engine(path: Path) -> Any:
    spec = importlib.util.spec_from_file_location("target_positive_cleanroom", path)
    require(spec is not None and spec.loader is not None, "cannot load clean-room engine")
    module = importlib.util.module_from_spec(spec)
    sys.modules[spec.name] = module
    spec.loader.exec_module(module)
    return module


def normalize_partition(raw: Sequence[Sequence[Sequence[int]]]) -> tuple[tuple[tuple[int, int], ...], ...]:
    classes = tuple(
        tuple(sorted((int(edge[0]), int(edge[1])) for edge in role))
        for role in raw
    )
    require(bool(classes), "target partition has no roles")
    require(all(classes), "target partition has an empty role")
    return classes


def target_partition(clean: Any, case: Mapping[str, Any]) -> tuple[Any, int, int]:
    vertex_count = int(case["vertex_count"])
    require(vertex_count > 0, "vertex_count must be positive")
    classes = normalize_partition(case["target_partition_classes"])

    listed_edges = tuple(
        (int(edge[0]), int(edge[1])) for edge in case["directed_edges"]
    )
    require(len(listed_edges) == len(set(listed_edges)), "directed_edges contains a duplicate")
    require(
        all(0 <= source < vertex_count and 0 <= target < vertex_count for source, target in listed_edges),
        "directed edge lies outside the declared vertex set",
    )

    assigned_edges = tuple(edge for role in classes for edge in role)
    require(
        len(assigned_edges) == len(set(assigned_edges)),
        "target partition assigns an edge more than once",
    )
    require(
        set(assigned_edges) == set(listed_edges),
        "target partition does not cover exactly directed_edges",
    )
    require(
        sorted((len(role) for role in classes), reverse=True)
        == [int(value) for value in case["role_size_profile"]],
        "target role-size profile mismatch",
    )
    require(
        clean.object_digest(classes) == case["target_partition_digest"],
        "target partition digest mismatch",
    )

    edge_class = {
        edge: role_index
        for role_index, role in enumerate(classes)
        for edge in role
    }
    return clean.Partition(classes, edge_class), vertex_count, len(listed_edges)


def validate_witnesses(
    clean: Any, result: Mapping[str, Any], *, max_word_length: int
) -> tuple[int, str, str]:
    witnesses = result["odd_holonomy_witnesses"]
    morphisms = tuple(result["_morphisms"])
    system_count = int(result["record_system_count"])
    require(
        len(witnesses) == int(result["odd_holonomy_base_system_count"]),
        "odd witness count mismatch",
    )
    require(bool(witnesses), "positive case has no odd witness")

    generated_morphisms = {
        clean.canonical_json(clean.jsonable(morphism)) for morphism in morphisms
    }
    for witness_index, witness in enumerate(witnesses):
        errors = clean.validate_odd_witness(witness, system_count=system_count)
        require(not errors, f"odd witness {witness_index} invalid: {errors}")
        for morphism_index, morphism in enumerate(witness["morphisms"]):
            require(
                clean.canonical_json(clean.jsonable(morphism)) in generated_morphisms,
                f"odd witness {witness_index} morphism {morphism_index} was not generated",
            )
            word = tuple(morphism["word"])
            require(
                1 <= len(word) <= max_word_length,
                f"odd witness {witness_index} morphism {morphism_index} has inadmissible word length",
            )
    return (
        len(witnesses),
        clean.object_digest(witnesses),
        clean.object_digest(morphisms),
    )


def compute_result(engine_path: Path, source_path: Path) -> dict[str, Any]:
    clean = load_engine(engine_path)
    source = json.loads(source_path.read_text(encoding="utf-8"))
    require(
        int(source["relation_word_length_cap"]) == WORD_LENGTH_CAP,
        "source bundle word-length cap is not 10",
    )
    require(
        int(source["semigroup_element_cap"]) == 1000,
        "source bundle is not the cap-1000 bundle",
    )
    cases = source.get("certificates")
    require(isinstance(cases, list), "source certificates must be a list")
    by_seed: dict[int, Mapping[str, Any]] = {}
    for case in cases:
        seed = int(case["seed_index"])
        require(seed not in by_seed, f"duplicate seed {seed}")
        by_seed[seed] = case
    require(set(by_seed) == set(REQUIRED_CAPS), "source seed set mismatch")

    summaries = []
    for seed, element_cap in REQUIRED_CAPS.items():
        case = by_seed[seed]
        partition, vertex_count, edge_count = target_partition(clean, case)
        result = clean.evaluate_partition(
            vertex_count,
            partition,
            max_elements=element_cap,
            max_word_length=WORD_LENGTH_CAP,
        )

        require(
            int(result["semigroup_element_count"]) == element_cap,
            f"seed {seed}: evaluation did not reach its prescribed product cap",
        )
        require(
            bool(result["_element_cap_hit"]),
            f"seed {seed}: prescribed product cap was not hit",
        )
        require(
            not bool(result["semigroup_complete"]),
            f"seed {seed}: unexpectedly reports complete closure",
        )
        require(int(result["record_system_count"]) >= 2, f"seed {seed}: E1 failed")
        require(bool(result["public_translation_candidate"]), f"seed {seed}: E2 failed")
        require(bool(result["operational_localization_candidate"]), f"seed {seed}: E3 failed")
        require(bool(result["internally_recorded_change_candidate"]), f"seed {seed}: E4 failed")
        witness_count, witness_digest, morphism_digest = validate_witnesses(
            clean, result, max_word_length=WORD_LENGTH_CAP
        )
        require(
            bool(result["bounded_relative_algebraic_spacetime_candidate"]),
            f"seed {seed}: bounded target-positive gate failed",
        )

        summaries.append(
            {
                "seed_index": seed,
                "seed_signature": case["seed_signature"],
                "vertex_count": vertex_count,
                "directed_edge_count": edge_count,
                "role_count": len(partition.classes),
                "target_partition_digest": case["target_partition_digest"],
                "semigroup_element_cap": element_cap,
                "semigroup_element_count": int(result["semigroup_element_count"]),
                "semigroup_complete": bool(result["semigroup_complete"]),
                "write_preserve_use_certificate_count": int(
                    result["write_preserve_use_certificate_count"]
                ),
                "record_system_count": int(result["record_system_count"]),
                "translation_morphism_count": int(result["translation_morphism_count"]),
                "odd_holonomy_base_system_count": int(
                    result["odd_holonomy_base_system_count"]
                ),
                "validated_odd_witness_count": witness_count,
                "odd_witnesses_digest": witness_digest,
                "translation_morphisms_digest": morphism_digest,
                "public_translation_candidate": bool(
                    result["public_translation_candidate"]
                ),
                "operational_localization_candidate": bool(
                    result["operational_localization_candidate"]
                ),
                "internally_recorded_change_candidate": bool(
                    result["internally_recorded_change_candidate"]
                ),
                "bounded_target_positive": bool(
                    result["bounded_relative_algebraic_spacetime_candidate"]
                ),
            }
        )

    return {
        "schema": "target-positive-replay-v1",
        "status": "PASS",
        "engine": "../cleanroom/replicate.py",
        "engine_sha256": clean.file_digest(engine_path),
        "source": "../radius_one/LOCAL_SWAP_CERTIFICATES_CAP1000.json",
        "source_sha256": clean.file_digest(source_path),
        "relation_word_length_cap": WORD_LENGTH_CAP,
        "required_semigroup_element_caps": {
            str(seed): cap for seed, cap in REQUIRED_CAPS.items()
        },
        "all_four_targets_positive": all(
            case["bounded_target_positive"] for case in summaries
        ),
        "cases": summaries,
    }


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--engine", type=Path, default=DEFAULT_ENGINE)
    parser.add_argument("--source", type=Path, default=DEFAULT_SOURCE)
    parser.add_argument("--expected", type=Path, default=DEFAULT_EXPECTED)
    parser.add_argument(
        "--print-result",
        action="store_true",
        help="print a fresh deterministic result instead of comparing it",
    )
    args = parser.parse_args(argv)

    try:
        actual = compute_result(args.engine.resolve(), args.source.resolve())
        if args.print_result:
            print(json.dumps(actual, ensure_ascii=False, sort_keys=True, indent=2))
            return 0
        expected = json.loads(args.expected.read_text(encoding="utf-8"))
        require(actual == expected, "stored result differs from fresh replay")
    except (ReplayError, KeyError, TypeError, ValueError, OSError) as error:
        print(f"FAIL: {error}")
        return 1

    print(
        "PASS: target positives reproduced at caps "
        "226:1000, 3388:1000, 4390:5000, 4986:5000"
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/theorem81/THEOREM81_PI0_CERTIFICATE_AUDIT.json <==
{
  "description": "Portable predicate replay of both positive assertions in Theorem 8.1",
  "pi0_case": {
    "case_type": "positive_local_swap_certificate_h4",
    "diamonds": [
      [
        1,
        0,
        17,
        12
      ],
      [
        1,
        2,
        3,
        0
      ],
      [
        1,
        2,
        17,
        0
      ],
      [
        1,
        3,
        17,
        0
      ],
      [
        4,
        7,
        8,
        0
      ],
      [
        12,
        0,
        13,
        1
      ],
      [
        12,
        0,
        14,
        4
      ],
      [
        12,
        0,
        15,
        9
      ],
      [
        12,
        16,
        18,
        0
      ],
      [
        13,
        1,
        12,
        0
      ],
      [
        14,
        4,
        12,
        0
      ],
      [
        15,
        9,
        12,
        0
      ],
      [
        16,
        0,
        17,
        1
      ],
      [
        16,
        0,
        17,
        12
      ],
      [
        16,
        12,
        17,
        0
      ],
      [
        16,
        12,
        17,
        13
      ],
      [
        17,
        0,
        13,
        1
      ],
      [
        17,
        0,
        13,
        12
      ],
      [
        17,
        0,
        16,
        12
      ],
      [
        17,
        1,
        12,
        0
      ],
      [
        17,
        1,
        16,
        0
      ],
      [
        17,
        12,
        16,
        0
      ],
      [
        17,
        13,
        16,
        12
      ],
      [
        18,
        0,
        19,
        4
      ],
      [
        18,
        12,
        19,
        14
      ],
      [
        19,
        4,
        18,
        0
      ],
      [
        19,
        14,
        18,
        12
      ]
    ],
    "discovery_summary": {
      "full_record_system_count": 9,
      "full_translation_morphism_count": 15,
      "full_wpu_certificate_count": 31,
      "odd_holonomy_base_system_count": 2,
      "semigroup_complete": false,
      "semigroup_element_count": 1000
    },
    "gates": {
      "localization": {
        "left_system": 0,
        "relation": "nested",
        "right_system": 1
      },
      "odd_holonomy": {
        "morphisms": [
          {
            "induced_class_map": [
              6,
              17
            ],
            "parity": 0,
            "relation_digest": "b5147818bd5ecbab0640481cb15dffa2c035c3aa9e56caced9db5ef706a6d7fe",
            "source_system": 0,
            "target_system": 1,
            "word": [
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ]
          },
          {
            "induced_class_map": [
              14,
              6
            ],
            "parity": 1,
            "relation_digest": "7b0654c715d08b1c7cd42ddd19cd6f5784d41a822d8a0f2eb9680317423629c2",
            "source_system": 1,
            "target_system": 0,
            "word": [
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0009"
            ]
          }
        ],
        "system_cycle": [
          0,
          1,
          0
        ],
        "total_parity": 1
      },
      "public_translation": {
        "forward": {
          "induced_class_map": [
            6,
            17
          ],
          "parity": 0,
          "relation_digest": "b5147818bd5ecbab0640481cb15dffa2c035c3aa9e56caced9db5ef706a6d7fe",
          "source_system": 0,
          "target_system": 1,
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0002"
          ]
        },
        "left_system": 0,
        "reverse": {
          "induced_class_map": [
            14,
            6
          ],
          "parity": 1,
          "relation_digest": "7b0654c715d08b1c7cd42ddd19cd6f5784d41a822d8a0f2eb9680317423629c2",
          "source_system": 1,
          "target_system": 0,
          "word": [
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0000",
            "tau_0009"
          ]
        },
        "right_system": 1
      },
      "recorded_change": {
        "phase_class_sequence": [
          6,
          17
        ],
        "reading_word": [
          "tau_0000",
          "tau_0000",
          "tau_0002"
        ],
        "side": 0,
        "source_certificate_index": 0,
        "source_system": 0,
        "target_system": 1
      }
    },
    "partition_classes": [
      [
        [
          0,
          1
        ],
        [
          0,
          4
        ],
        [
          0,
          12
        ],
        [
          1,
          6
        ],
        [
          1,
          17
        ],
        [
          2,
          1
        ],
        [
          4,
          19
        ],
        [
          6,
          1
        ],
        [
          7,
          0
        ],
        [
          7,
          4
        ],
        [
          8,
          0
        ],
        [
          10,
          1
        ],
        [
          12,
          13
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          15,
          9
        ],
        [
          15,
          12
        ],
        [
          16,
          0
        ],
        [
          17,
          16
        ],
        [
          18,
          19
        ],
        [
          19,
          14
        ],
        [
          19,
          18
        ]
      ],
      [
        [
          0,
          9
        ]
      ],
      [
        [
          1,
          0
        ],
        [
          17,
          12
        ]
      ],
      [
        [
          1,
          2
        ],
        [
          1,
          10
        ]
      ],
      [
        [
          1,
          3
        ],
        [
          2,
          0
        ]
      ],
      [
        [
          3,
          0
        ]
      ],
      [
        [
          3,
          1
        ],
        [
          9,
          0
        ],
        [
          17,
          13
        ]
      ],
      [
        [
          4,
          0
        ]
      ],
      [
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          7
        ],
        [
          12,
          0
        ],
        [
          18,
          12
        ]
      ],
      [
        [
          4,
          8
        ],
        [
          19,
          4
        ]
      ],
      [
        [
          4,
          11
        ],
        [
          12,
          14
        ]
      ],
      [
        [
          5,
          4
        ]
      ],
      [
        [
          8,
          4
        ],
        [
          12,
          15
        ],
        [
          16,
          17
        ]
      ],
      [
        [
          11,
          4
        ]
      ],
      [
        [
          12,
          16
        ]
      ],
      [
        [
          12,
          18
        ]
      ],
      [
        [
          14,
          12
        ]
      ],
      [
        [
          16,
          12
        ]
      ],
      [
        [
          17,
          0
        ]
      ],
      [
        [
          17,
          1
        ]
      ],
      [
        [
          18,
          0
        ]
      ]
    ],
    "partition_digest": "91ddad8b639e55f1648c84f8e33706d67c77ff21671cc6daa2d77858f29d06ee",
    "seed_index": 226,
    "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
    "selected_system_count": 2,
    "state_count": 20,
    "systems": [
      {
        "class_pair": [
          6,
          14
        ],
        "local_index": 0,
        "original_index": 4,
        "representatives": {
          "14": [
            7
          ],
          "6": [
            0
          ]
        },
        "support": [
          0,
          7,
          12
        ],
        "wpu_certificates": [
          {
            "class_pair": [
              6,
              14
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0007",
              "left_target": 0,
              "right_block": 14,
              "right_channel": "tau_0009",
              "right_target": 7,
              "source": 4
            },
            "offload_word": [],
            "operational_support": [
              0,
              7,
              12
            ],
            "post_write_profile": [
              false,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "35afa933c470d83ca63d038afb60f47c7c789f33dfe12470dcc9162a6fc8f24b",
            "stabilizer_sequence": [
              [
                0,
                7
              ],
              [
                12,
                0
              ],
              [
                0,
                12
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              7
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              6,
              10
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0007",
              "tau_0009"
            ]
          },
          {
            "class_pair": [
              6,
              14
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0007",
              "left_target": 0,
              "right_block": 14,
              "right_channel": "tau_0009",
              "right_target": 7,
              "source": 4
            },
            "offload_word": [],
            "operational_support": [
              0,
              7,
              12
            ],
            "post_write_profile": [
              false,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 1,
            "stabilizer_relation_digest": "b5147818bd5ecbab0640481cb15dffa2c035c3aa9e56caced9db5ef706a6d7fe",
            "stabilizer_sequence": [
              [
                0,
                7
              ],
              [
                0,
                12
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              7
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              6,
              10
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0007",
              "tau_0009"
            ]
          },
          {
            "class_pair": [
              6,
              14
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0007",
              "left_target": 0,
              "right_block": 14,
              "right_channel": "tau_0009",
              "right_target": 7,
              "source": 4
            },
            "offload_word": [],
            "operational_support": [
              0,
              7,
              12
            ],
            "post_write_profile": [
              false,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "d800cef723295fa16b0369337d89c2521c105a524a8f110c19abffe6ae843e31",
            "stabilizer_sequence": [
              [
                0,
                7
              ],
              [
                12,
                0
              ],
              [
                0,
                12
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              7
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              6,
              10
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0007",
              "tau_0009"
            ]
          },
          {
            "class_pair": [
              6,
              14
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0007",
              "left_target": 0,
              "right_block": 14,
              "right_channel": "tau_0009",
              "right_target": 7,
              "source": 4
            },
            "offload_word": [],
            "operational_support": [
              0,
              7,
              12
            ],
            "post_write_profile": [
              false,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 1,
            "stabilizer_relation_digest": "fe4f3de88a03d7a45a68b75689d1aa67d76a4b7fe3c36d1224b0e104ae3ad98b",
            "stabilizer_sequence": [
              [
                0,
                7
              ],
              [
                0,
                12
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0002",
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              7
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              6,
              10
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0007",
              "tau_0009"
            ]
          }
        ]
      },
      {
        "class_pair": [
          6,
          17
        ],
        "local_index": 1,
        "original_index": 7,
        "representatives": {
          "17": [
            12
          ],
          "6": [
            0
          ]
        },
        "support": [
          0,
          12
        ],
        "wpu_certificates": [
          {
            "class_pair": [
              6,
              17
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0000",
              "left_target": 0,
              "right_block": 17,
              "right_channel": "tau_0018",
              "right_target": 12,
              "source": 16
            },
            "offload_word": [],
            "operational_support": [
              0,
              12
            ],
            "post_write_profile": [
              true,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "35afa933c470d83ca63d038afb60f47c7c789f33dfe12470dcc9162a6fc8f24b",
            "stabilizer_sequence": [
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              12
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              5
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000",
              "tau_0018"
            ]
          },
          {
            "class_pair": [
              6,
              17
            ],
            "fork": {
              "left_block": 6,
              "left_channel": "tau_0000",
              "left_target": 0,
              "right_block": 17,
              "right_channel": "tau_0018",
              "right_target": 12,
              "source": 16
            },
            "offload_word": [],
            "operational_support": [
              0,
              12
            ],
            "post_write_profile": [
              true,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "d800cef723295fa16b0369337d89c2521c105a524a8f110c19abffe6ae843e31",
            "stabilizer_sequence": [
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              0,
              12
            ],
            "use_left_profile": [
              10,
              11,
              17
            ],
            "use_relation_digest": "c94d5992927f2144f714c33c6a90a354ef3771c7c98ca5e8b687aa5ea3e2f011",
            "use_right_profile": [
              5
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000",
              "tau_0018"
            ]
          }
        ]
      }
    ],
    "target_partition_classes": [
      [
        [
          0,
          1
        ],
        [
          0,
          12
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          17
        ],
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          12,
          0
        ],
        [
          12,
          13
        ],
        [
          12,
          18
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          15,
          9
        ],
        [
          16,
          0
        ],
        [
          16,
          12
        ],
        [
          16,
          17
        ],
        [
          17,
          0
        ],
        [
          17,
          1
        ],
        [
          17,
          12
        ],
        [
          17,
          13
        ],
        [
          17,
          16
        ]
      ],
      [
        [
          0,
          4
        ],
        [
          12,
          14
        ],
        [
          18,
          19
        ]
      ],
      [
        [
          0,
          9
        ],
        [
          12,
          15
        ]
      ],
      [
        [
          1,
          6
        ]
      ],
      [
        [
          1,
          10
        ]
      ],
      [
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          14,
          12
        ],
        [
          19,
          18
        ]
      ],
      [
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          7
        ],
        [
          8,
          0
        ]
      ],
      [
        [
          4,
          8
        ],
        [
          7,
          0
        ]
      ],
      [
        [
          4,
          11
        ]
      ],
      [
        [
          4,
          19
        ]
      ],
      [
        [
          5,
          4
        ]
      ],
      [
        [
          6,
          1
        ]
      ],
      [
        [
          7,
          4
        ]
      ],
      [
        [
          8,
          4
        ]
      ],
      [
        [
          9,
          0
        ],
        [
          15,
          12
        ]
      ],
      [
        [
          10,
          1
        ]
      ],
      [
        [
          11,
          4
        ]
      ],
      [
        [
          12,
          16
        ],
        [
          18,
          0
        ],
        [
          19,
          4
        ]
      ],
      [
        [
          18,
          12
        ],
        [
          19,
          14
        ]
      ]
    ],
    "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57"
  },
  "pi0_checker_report": {
    "broken_opposite_pair_count": 37,
    "certificate_h4": true,
    "check_count": 178,
    "checks": [
      {
        "check": "target/candidate exact edge identity",
        "ok": true
      },
      {
        "check": "partition endpoints in range",
        "ok": true
      },
      {
        "check": "profile preserved",
        "ok": true
      },
      {
        "check": "partition is nonidentity",
        "ok": true
      },
      {
        "check": "exact diamonds recomputed",
        "ok": true
      },
      {
        "check": "target is canonical opposite partition",
        "ok": true
      },
      {
        "check": "candidate breaks opposite mechanism",
        "ok": true
      },
      {
        "check": "target partition digest",
        "ok": true
      },
      {
        "check": "candidate partition digest",
        "ok": true
      },
      {
        "check": "behavioral quotient nontrivial",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "record system has WPU certificate",
        "ok": true
      },
      {
        "check": "record system common class pair",
        "ok": true
      },
      {
        "check": "record system support",
        "ok": true
      },
      {
        "check": "record system representatives nonempty",
        "ok": true
      },
      {
        "check": "record system representatives",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "record system has WPU certificate",
        "ok": true
      },
      {
        "check": "record system common class pair",
        "ok": true
      },
      {
        "check": "record system support",
        "ok": true
      },
      {
        "check": "record system representatives nonempty",
        "ok": true
      },
      {
        "check": "record system representatives",
        "ok": true
      },
      {
        "check": "at least two explicit record systems",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "public reciprocal translations",
        "ok": true
      },
      {
        "check": "operational localization relation",
        "ok": true
      },
      {
        "check": "recorded change stabilizer period > 1",
        "ok": true
      },
      {
        "check": "internally recorded phase map",
        "ok": true
      },
      {
        "check": "internally recorded change",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "gain cycle closed",
        "ok": true
      },
      {
        "check": "gain cycle edge alignment",
        "ok": true
      },
      {
        "check": "gain cycle odd",
        "ok": true
      },
      {
        "check": "Z2 gain graph unbalanced by double-cover SCC",
        "ok": true
      }
    ],
    "seed_index": 226,
    "selected_morphism_count": 2,
    "selected_system_count": 2,
    "unbalanced_base_systems": [
      0,
      1
    ]
  },
  "target_case": {
    "case_type": "positive_local_swap_certificate_h4",
    "diamonds": [
      [
        1,
        0,
        17,
        12
      ],
      [
        1,
        2,
        3,
        0
      ],
      [
        1,
        2,
        17,
        0
      ],
      [
        1,
        3,
        17,
        0
      ],
      [
        4,
        7,
        8,
        0
      ],
      [
        12,
        0,
        13,
        1
      ],
      [
        12,
        0,
        14,
        4
      ],
      [
        12,
        0,
        15,
        9
      ],
      [
        12,
        16,
        18,
        0
      ],
      [
        13,
        1,
        12,
        0
      ],
      [
        14,
        4,
        12,
        0
      ],
      [
        15,
        9,
        12,
        0
      ],
      [
        16,
        0,
        17,
        1
      ],
      [
        16,
        0,
        17,
        12
      ],
      [
        16,
        12,
        17,
        0
      ],
      [
        16,
        12,
        17,
        13
      ],
      [
        17,
        0,
        13,
        1
      ],
      [
        17,
        0,
        13,
        12
      ],
      [
        17,
        0,
        16,
        12
      ],
      [
        17,
        1,
        12,
        0
      ],
      [
        17,
        1,
        16,
        0
      ],
      [
        17,
        12,
        16,
        0
      ],
      [
        17,
        13,
        16,
        12
      ],
      [
        18,
        0,
        19,
        4
      ],
      [
        18,
        12,
        19,
        14
      ],
      [
        19,
        4,
        18,
        0
      ],
      [
        19,
        14,
        18,
        12
      ]
    ],
    "discovery_summary": {
      "full_record_system_count": 8,
      "full_translation_morphism_count": 42,
      "full_wpu_certificate_count": 21,
      "odd_holonomy_base_system_count": 3,
      "semigroup_complete": false,
      "semigroup_element_count": 1000
    },
    "gates": {
      "localization": {
        "left_system": 1,
        "relation": "nested",
        "right_system": 2
      },
      "odd_holonomy": {
        "morphisms": [
          {
            "induced_class_map": [
              2,
              10
            ],
            "parity": 0,
            "relation_digest": "d7167237c3322d1ee8188e17a407715121570440d6f7018e8072b9e3436f01b4",
            "source_system": 1,
            "target_system": 0,
            "word": [
              "tau_0000",
              "tau_0002"
            ]
          },
          {
            "induced_class_map": [
              14,
              12
            ],
            "parity": 1,
            "relation_digest": "914bc823df5fd0bf2420a580711bb934085012ce1fec6ead14b267ff050b84be",
            "source_system": 0,
            "target_system": 1,
            "word": [
              "tau_0017"
            ]
          }
        ],
        "system_cycle": [
          1,
          0,
          1
        ],
        "total_parity": 1
      },
      "public_translation": {
        "forward": {
          "induced_class_map": [
            2,
            10
          ],
          "parity": 0,
          "relation_digest": "d7167237c3322d1ee8188e17a407715121570440d6f7018e8072b9e3436f01b4",
          "source_system": 1,
          "target_system": 0,
          "word": [
            "tau_0000",
            "tau_0002"
          ]
        },
        "left_system": 1,
        "reverse": {
          "induced_class_map": [
            14,
            12
          ],
          "parity": 1,
          "relation_digest": "914bc823df5fd0bf2420a580711bb934085012ce1fec6ead14b267ff050b84be",
          "source_system": 0,
          "target_system": 1,
          "word": [
            "tau_0017"
          ]
        },
        "right_system": 0
      },
      "recorded_change": {
        "phase_class_sequence": [
          14,
          12
        ],
        "reading_word": [
          "tau_0017"
        ],
        "side": 0,
        "source_certificate_index": 0,
        "source_system": 0,
        "target_system": 1
      }
    },
    "partition_classes": [
      [
        [
          0,
          1
        ],
        [
          0,
          12
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          17
        ],
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          12,
          0
        ],
        [
          12,
          13
        ],
        [
          12,
          18
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          15,
          9
        ],
        [
          16,
          0
        ],
        [
          16,
          12
        ],
        [
          16,
          17
        ],
        [
          17,
          0
        ],
        [
          17,
          1
        ],
        [
          17,
          12
        ],
        [
          17,
          13
        ],
        [
          17,
          16
        ]
      ],
      [
        [
          0,
          4
        ],
        [
          12,
          14
        ],
        [
          18,
          19
        ]
      ],
      [
        [
          0,
          9
        ],
        [
          12,
          15
        ]
      ],
      [
        [
          1,
          6
        ]
      ],
      [
        [
          1,
          10
        ]
      ],
      [
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          14,
          12
        ],
        [
          19,
          18
        ]
      ],
      [
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          7
        ],
        [
          8,
          0
        ]
      ],
      [
        [
          4,
          8
        ],
        [
          7,
          0
        ]
      ],
      [
        [
          4,
          11
        ]
      ],
      [
        [
          4,
          19
        ]
      ],
      [
        [
          5,
          4
        ]
      ],
      [
        [
          6,
          1
        ]
      ],
      [
        [
          7,
          4
        ]
      ],
      [
        [
          8,
          4
        ]
      ],
      [
        [
          9,
          0
        ],
        [
          15,
          12
        ]
      ],
      [
        [
          10,
          1
        ]
      ],
      [
        [
          11,
          4
        ]
      ],
      [
        [
          12,
          16
        ],
        [
          18,
          0
        ],
        [
          19,
          4
        ]
      ],
      [
        [
          18,
          12
        ],
        [
          19,
          14
        ]
      ]
    ],
    "partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57",
    "seed_index": 226,
    "seed_signature": "{A;R(A,R(A,A));R(V,A)}",
    "selected_system_count": 3,
    "state_count": 20,
    "systems": [
      {
        "class_pair": [
          2,
          10
        ],
        "local_index": 0,
        "original_index": 0,
        "representatives": {
          "10": [
            15
          ],
          "2": [
            9
          ]
        },
        "support": [
          9,
          15
        ],
        "wpu_certificates": [
          {
            "class_pair": [
              2,
              10
            ],
            "fork": {
              "left_block": 14,
              "left_channel": "tau_0020",
              "left_target": 0,
              "right_block": 12,
              "right_channel": "tau_0021",
              "right_target": 12,
              "source": 18
            },
            "offload_word": [
              "tau_0002"
            ],
            "operational_support": [
              9,
              15
            ],
            "post_write_profile": [
              false,
              false
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "ffbde6693cb573e4ba01342afff632ab45e0a4c8a2076caa132c0e0d925d350e",
            "stabilizer_sequence": [
              [
                9,
                15
              ],
              [
                15,
                9
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0017",
              "tau_0000",
              "tau_0002"
            ],
            "state_pair": [
              9,
              15
            ],
            "use_left_profile": [],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              2
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0020",
              "tau_0021"
            ]
          }
        ]
      },
      {
        "class_pair": [
          12,
          14
        ],
        "local_index": 1,
        "original_index": 3,
        "representatives": {
          "12": [
            12
          ],
          "14": [
            0
          ]
        },
        "support": [
          0,
          12
        ],
        "wpu_certificates": [
          {
            "class_pair": [
              12,
              14
            ],
            "fork": {
              "left_block": 14,
              "left_channel": "tau_0000",
              "left_target": 0,
              "right_block": 12,
              "right_channel": "tau_0000",
              "right_target": 12,
              "source": 16
            },
            "offload_word": [],
            "operational_support": [
              0,
              12
            ],
            "post_write_profile": [
              true
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "7ea30d34cfa06466cd2a74d25e58aaf95ab8bd4d9709eec9e4649fcdd8c03f81",
            "stabilizer_sequence": [
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0000",
              "tau_0002",
              "tau_0017"
            ],
            "state_pair": [
              0,
              12
            ],
            "use_left_profile": [
              12,
              17
            ],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              9,
              13,
              14
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000"
            ]
          },
          {
            "class_pair": [
              12,
              14
            ],
            "fork": {
              "left_block": 14,
              "left_channel": "tau_0000",
              "left_target": 0,
              "right_block": 12,
              "right_channel": "tau_0000",
              "right_target": 12,
              "source": 16
            },
            "offload_word": [],
            "operational_support": [
              0,
              12
            ],
            "post_write_profile": [
              true
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "89366941c2441e153a450b0d5ceaec3eb8b1b13348f4a0610b5809fb2d0895d1",
            "stabilizer_sequence": [
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0001",
              "tau_0007",
              "tau_0000",
              "tau_0002",
              "tau_0017"
            ],
            "state_pair": [
              0,
              12
            ],
            "use_left_profile": [
              12,
              17
            ],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              9,
              13,
              14
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000"
            ]
          },
          {
            "class_pair": [
              12,
              14
            ],
            "fork": {
              "left_block": 14,
              "left_channel": "tau_0000",
              "left_target": 0,
              "right_block": 12,
              "right_channel": "tau_0000",
              "right_target": 12,
              "source": 16
            },
            "offload_word": [],
            "operational_support": [
              0,
              12
            ],
            "post_write_profile": [
              true
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "bc5ae355c4f43c09a5e0d82d97b6f00b0e46087e3cc676ec2268c4a7107ccf9f",
            "stabilizer_sequence": [
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 0,
            "stabilizer_word": [
              "tau_0000",
              "tau_0000",
              "tau_0001",
              "tau_0007",
              "tau_0000",
              "tau_0002",
              "tau_0017"
            ],
            "state_pair": [
              0,
              12
            ],
            "use_left_profile": [
              12,
              17
            ],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              9,
              13,
              14
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000"
            ]
          }
        ]
      },
      {
        "class_pair": [
          13,
          17
        ],
        "local_index": 2,
        "original_index": 4,
        "representatives": {
          "13": [
            13
          ],
          "17": [
            1
          ]
        },
        "support": [
          0,
          1,
          12,
          13
        ],
        "wpu_certificates": [
          {
            "class_pair": [
              13,
              17
            ],
            "fork": {
              "left_block": 17,
              "left_channel": "tau_0000",
              "left_target": 1,
              "right_block": 13,
              "right_channel": "tau_0000",
              "right_target": 13,
              "source": 17
            },
            "offload_word": [],
            "operational_support": [
              0,
              1,
              12,
              13
            ],
            "post_write_profile": [
              true
            ],
            "split_depth": 1,
            "stabilizer_period": 1,
            "stabilizer_relation_digest": "37bf7f38200e82522875487b0c65fdddc39c005350aef1c9e27146edc1a4d21a",
            "stabilizer_sequence": [
              [
                1,
                13
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0001",
              "tau_0007",
              "tau_0000",
              "tau_0002",
              "tau_0017"
            ],
            "state_pair": [
              1,
              13
            ],
            "use_left_profile": [
              14,
              15,
              18,
              19
            ],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              12,
              17
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000"
            ]
          },
          {
            "class_pair": [
              13,
              17
            ],
            "fork": {
              "left_block": 17,
              "left_channel": "tau_0000",
              "left_target": 1,
              "right_block": 13,
              "right_channel": "tau_0000",
              "right_target": 13,
              "source": 17
            },
            "offload_word": [],
            "operational_support": [
              0,
              1,
              12,
              13
            ],
            "post_write_profile": [
              true
            ],
            "split_depth": 1,
            "stabilizer_period": 2,
            "stabilizer_relation_digest": "7ea30d34cfa06466cd2a74d25e58aaf95ab8bd4d9709eec9e4649fcdd8c03f81",
            "stabilizer_sequence": [
              [
                1,
                13
              ],
              [
                0,
                12
              ],
              [
                12,
                0
              ]
            ],
            "stabilizer_transient": 1,
            "stabilizer_word": [
              "tau_0000",
              "tau_0002",
              "tau_0017"
            ],
            "state_pair": [
              1,
              13
            ],
            "use_left_profile": [
              14,
              15,
              18,
              19
            ],
            "use_relation_digest": "16b431274db4ae6f0d8ee0aa1b9e85c3ba24ef2fb46e09e6fa520c81b179fcd9",
            "use_right_profile": [
              12,
              17
            ],
            "use_word": [
              "tau_0000"
            ],
            "writer_channels": [
              "tau_0000"
            ]
          }
        ]
      }
    ],
    "target_partition_classes": [
      [
        [
          0,
          1
        ],
        [
          0,
          12
        ],
        [
          1,
          0
        ],
        [
          1,
          2
        ],
        [
          1,
          3
        ],
        [
          1,
          17
        ],
        [
          2,
          0
        ],
        [
          3,
          0
        ],
        [
          12,
          0
        ],
        [
          12,
          13
        ],
        [
          12,
          18
        ],
        [
          13,
          1
        ],
        [
          13,
          12
        ],
        [
          14,
          4
        ],
        [
          15,
          9
        ],
        [
          16,
          0
        ],
        [
          16,
          12
        ],
        [
          16,
          17
        ],
        [
          17,
          0
        ],
        [
          17,
          1
        ],
        [
          17,
          12
        ],
        [
          17,
          13
        ],
        [
          17,
          16
        ]
      ],
      [
        [
          0,
          4
        ],
        [
          12,
          14
        ],
        [
          18,
          19
        ]
      ],
      [
        [
          0,
          9
        ],
        [
          12,
          15
        ]
      ],
      [
        [
          1,
          6
        ]
      ],
      [
        [
          1,
          10
        ]
      ],
      [
        [
          2,
          1
        ]
      ],
      [
        [
          3,
          1
        ]
      ],
      [
        [
          4,
          0
        ],
        [
          14,
          12
        ],
        [
          19,
          18
        ]
      ],
      [
        [
          4,
          5
        ]
      ],
      [
        [
          4,
          7
        ],
        [
          8,
          0
        ]
      ],
      [
        [
          4,
          8
        ],
        [
          7,
          0
        ]
      ],
      [
        [
          4,
          11
        ]
      ],
      [
        [
          4,
          19
        ]
      ],
      [
        [
          5,
          4
        ]
      ],
      [
        [
          6,
          1
        ]
      ],
      [
        [
          7,
          4
        ]
      ],
      [
        [
          8,
          4
        ]
      ],
      [
        [
          9,
          0
        ],
        [
          15,
          12
        ]
      ],
      [
        [
          10,
          1
        ]
      ],
      [
        [
          11,
          4
        ]
      ],
      [
        [
          12,
          16
        ],
        [
          18,
          0
        ],
        [
          19,
          4
        ]
      ],
      [
        [
          18,
          12
        ],
        [
          19,
          14
        ]
      ]
    ],
    "target_partition_digest": "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57"
  },
  "target_checker_report": {
    "broken_opposite_pair_count": 0,
    "certificate_h4": true,
    "check_count": 180,
    "checks": [
      {
        "check": "target identity exact edge identity",
        "ok": true
      },
      {
        "check": "target identity same partition",
        "ok": true
      },
      {
        "check": "target endpoints in range",
        "ok": true
      },
      {
        "check": "target exact diamonds recomputed",
        "ok": true
      },
      {
        "check": "target canonical opposite partition",
        "ok": true
      },
      {
        "check": "target digest",
        "ok": true
      },
      {
        "check": "behavioral quotient nontrivial",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "record system has WPU certificate",
        "ok": true
      },
      {
        "check": "record system common class pair",
        "ok": true
      },
      {
        "check": "record system support",
        "ok": true
      },
      {
        "check": "record system representatives nonempty",
        "ok": true
      },
      {
        "check": "record system representatives",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "record system has WPU certificate",
        "ok": true
      },
      {
        "check": "record system common class pair",
        "ok": true
      },
      {
        "check": "record system support",
        "ok": true
      },
      {
        "check": "record system representatives nonempty",
        "ok": true
      },
      {
        "check": "record system representatives",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "WPU fork left transition",
        "ok": true
      },
      {
        "check": "WPU fork right transition",
        "ok": true
      },
      {
        "check": "WPU fork quotient split",
        "ok": true
      },
      {
        "check": "WPU offload singleton pair",
        "ok": true
      },
      {
        "check": "WPU split depth",
        "ok": true
      },
      {
        "check": "WPU writer channels",
        "ok": true
      },
      {
        "check": "WPU post-write preservation",
        "ok": true
      },
      {
        "check": "WPU post-write profile",
        "ok": true
      },
      {
        "check": "WPU stabilizer nonidentity",
        "ok": true
      },
      {
        "check": "WPU stabilizer digest",
        "ok": true
      },
      {
        "check": "WPU persistent quotient-separated orbit",
        "ok": true
      },
      {
        "check": "WPU stabilizer transient",
        "ok": true
      },
      {
        "check": "WPU stabilizer period",
        "ok": true
      },
      {
        "check": "WPU stabilizer sequence",
        "ok": true
      },
      {
        "check": "WPU use nonidentity",
        "ok": true
      },
      {
        "check": "WPU use digest",
        "ok": true
      },
      {
        "check": "WPU use distinguishes pair",
        "ok": true
      },
      {
        "check": "WPU use nontrivial beyond quotient identity",
        "ok": true
      },
      {
        "check": "WPU use left profile",
        "ok": true
      },
      {
        "check": "WPU use right profile",
        "ok": true
      },
      {
        "check": "WPU class pair",
        "ok": true
      },
      {
        "check": "WPU operational support",
        "ok": true
      },
      {
        "check": "record system has WPU certificate",
        "ok": true
      },
      {
        "check": "record system common class pair",
        "ok": true
      },
      {
        "check": "record system support",
        "ok": true
      },
      {
        "check": "record system representatives nonempty",
        "ok": true
      },
      {
        "check": "record system representatives",
        "ok": true
      },
      {
        "check": "at least two explicit record systems",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "public reciprocal translations",
        "ok": true
      },
      {
        "check": "operational localization relation",
        "ok": true
      },
      {
        "check": "recorded change stabilizer period > 1",
        "ok": true
      },
      {
        "check": "internally recorded phase map",
        "ok": true
      },
      {
        "check": "internally recorded change",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "translation relation digest",
        "ok": true
      },
      {
        "check": "representation-independent translation",
        "ok": true
      },
      {
        "check": "translation induced class map",
        "ok": true
      },
      {
        "check": "translation parity",
        "ok": true
      },
      {
        "check": "gain cycle closed",
        "ok": true
      },
      {
        "check": "gain cycle edge alignment",
        "ok": true
      },
      {
        "check": "gain cycle odd",
        "ok": true
      },
      {
        "check": "Z2 gain graph unbalanced by double-cover SCC",
        "ok": true
      }
    ],
    "seed_index": 226,
    "selected_morphism_count": 2,
    "selected_system_count": 3,
    "unbalanced_base_systems": [
      0,
      1
    ]
  }
}


==> anc/reproducibility/theorem81/check_certificate_h4.py <==
#!/usr/bin/env python3
"""Dependency-free checker for explicit certificate-H4 cases.

Positive cases evaluate only the words and finite witnesses named in the
certificate.  They do not enumerate a semigroup closure.  The exact negative
ships an explicit 885-element semigroup; the checker verifies generation and
closure, then exhausts the WPU definition over that certified finite set.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from collections import defaultdict
from pathlib import Path
from typing import Iterable, Mapping, Sequence


Relation = tuple[int, ...]
Edge = tuple[int, int]

PACKAGE_ROOT = Path(__file__).resolve().parents[1]
EXPECTED_POSITIVE_SEEDS = (226, 3388, 4390, 4986)
EXPECTED_NEGATIVE_CASES = ((226, 50),)


def portable_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(PACKAGE_ROOT).as_posix()
    except ValueError:
        return path.name


def validate_case_inventory(payload) -> None:
    if payload.get("schema") != "certificate-h4-v1":
        raise ValueError("unexpected certificate schema")
    positive_seeds = tuple(
        int(case["seed_index"]) for case in payload.get("positive_cases", ())
    )
    negative_cases = tuple(
        (int(case["seed_index"]), int(case["null_index"]))
        for case in payload.get("negative_cases", ())
    )
    if positive_seeds != EXPECTED_POSITIVE_SEEDS:
        raise ValueError(
            f"expected positive seeds {EXPECTED_POSITIVE_SEEDS}, got {positive_seeds}"
        )
    if negative_cases != EXPECTED_NEGATIVE_CASES:
        raise ValueError(
            f"expected negative cases {EXPECTED_NEGATIVE_CASES}, got {negative_cases}"
        )


def digest(value) -> str:
    encoded = json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")
    return hashlib.sha256(encoded).hexdigest()


def bit_indices(mask: int):
    while mask:
        low = mask & -mask
        yield low.bit_length() - 1
        mask ^= low


def compose(first: Relation, second: Relation) -> Relation:
    if len(first) != len(second):
        raise AssertionError("relation carrier mismatch")
    rows = []
    for first_row in first:
        output = 0
        for middle in bit_indices(first_row):
            output |= second[middle]
        rows.append(output)
    return tuple(rows)


def identity(state_count: int) -> Relation:
    return tuple(1 << state for state in range(state_count))


def is_identity(relation: Relation) -> bool:
    return relation == identity(len(relation))


def singleton_target(mask: int):
    if mask and mask & (mask - 1) == 0:
        return mask.bit_length() - 1
    return None


def eval_word(
    generators: Mapping[str, Relation], word: Sequence[str], state_count: int
) -> Relation:
    if not word:
        return identity(state_count)
    if any(name not in generators for name in word):
        raise AssertionError(f"word uses unknown generator: {word}")
    result = generators[word[0]]
    for name in word[1:]:
        result = compose(result, generators[name])
    return result


def edge(raw) -> Edge:
    if not isinstance(raw, list) or len(raw) != 2:
        raise AssertionError(f"invalid edge {raw!r}")
    return int(raw[0]), int(raw[1])


def partition(raw_classes) -> tuple[tuple[Edge, ...], ...]:
    return tuple(
        sorted(
            tuple(sorted(edge(item) for item in values))
            for values in raw_classes
        )
    )


def unlabelled(classes) -> frozenset[frozenset[Edge]]:
    return frozenset(frozenset(values) for values in classes)


def edge_map(classes) -> dict[Edge, int]:
    output = {}
    for class_index, values in enumerate(classes):
        if not values:
            raise AssertionError("empty partition block")
        for item in values:
            if item in output:
                raise AssertionError(f"duplicate edge {item}")
            output[item] = class_index
    return output


def generators_from_partition(
    state_count: int, classes: Sequence[Sequence[Edge]]
) -> dict[str, Relation]:
    output = {}
    for class_index, values in enumerate(classes):
        rows = [0] * state_count
        for source, target in values:
            if not (0 <= source < state_count and 0 <= target < state_count):
                raise AssertionError("edge endpoint outside carrier")
            rows[source] |= 1 << target
        output[f"tau_{class_index:04d}"] = tuple(rows)
    return output


def exact_diamonds(state_count: int, edges: Iterable[Edge]):
    adjacency = [set() for _ in range(state_count)]
    for source, target in edges:
        adjacency[source].add(target)
    output = set()
    for source in range(state_count):
        neighbors = sorted(adjacency[source])
        for left_index, left in enumerate(neighbors):
            for right in neighbors[left_index + 1 :]:
                for join in sorted(adjacency[left] & adjacency[right]):
                    if len({source, left, right, join}) == 4:
                        output.add((source, left, right, join))
    return tuple(sorted(output))


def opposite_partition(edges: Sequence[Edge], diamonds) -> tuple[tuple[Edge, ...], ...]:
    ordered = tuple(sorted(edges))
    index = {item: position for position, item in enumerate(ordered)}
    parent = list(range(len(ordered)))

    def find(item):
        while parent[item] != item:
            parent[item] = parent[parent[item]]
            item = parent[item]
        return item

    def union(left, right):
        a, b = find(left), find(right)
        if a != b:
            parent[max(a, b)] = min(a, b)

    for source, left, right, join in diamonds:
        for first, second in (
            ((source, left), (right, join)),
            ((source, right), (left, join)),
        ):
            union(index[first], index[second])
    grouped = defaultdict(list)
    for position, item in enumerate(ordered):
        grouped[find(position)].append(item)
    return tuple(sorted(tuple(sorted(values)) for values in grouped.values()))


def structural_checks(case, require):
    state_count = int(case["state_count"])
    target = partition(case["target_partition_classes"])
    candidate = partition(case["partition_classes"])
    target_map = edge_map(target)
    candidate_map = edge_map(candidate)
    require("target/candidate exact edge identity", set(target_map) == set(candidate_map))
    require(
        "partition endpoints in range",
        all(0 <= u < state_count and 0 <= v < state_count for u, v in target_map),
    )
    require(
        "profile preserved",
        sorted(map(len, target), reverse=True)
        == sorted(map(len, candidate), reverse=True),
    )
    require("partition is nonidentity", unlabelled(target) != unlabelled(candidate))
    computed_diamonds = exact_diamonds(state_count, target_map)
    supplied_diamonds = tuple(sorted(tuple(map(int, item)) for item in case["diamonds"]))
    require("exact diamonds recomputed", computed_diamonds == supplied_diamonds)
    require(
        "target is canonical opposite partition",
        unlabelled(opposite_partition(tuple(sorted(target_map)), computed_diamonds))
        == unlabelled(target),
    )
    broken = set()
    for source, left, right, join in computed_diamonds:
        for first, second in (
            ((source, left), (right, join)),
            ((source, right), (left, join)),
        ):
            if candidate_map[first] != candidate_map[second]:
                broken.add(tuple(sorted((first, second))))
    require("candidate breaks opposite mechanism", bool(broken))
    require(
        "target partition digest",
        digest([[list(item) for item in values] for values in target])
        == case["target_partition_digest"],
    )
    require(
        "candidate partition digest",
        digest([[list(item) for item in values] for values in candidate])
        == case["partition_digest"],
    )
    return state_count, target, candidate, broken


def same_partition(left: Sequence[int], right: Sequence[int]) -> bool:
    if len(left) != len(right):
        return False
    return all(
        (left[a] == left[b]) == (right[a] == right[b])
        for a in range(len(left))
        for b in range(a + 1, len(left))
    )


def behavioral_quotient(generators: Mapping[str, Relation], state_count: int):
    current = tuple(0 for _ in range(state_count))
    history = [current]
    while True:
        signatures = []
        for state in range(state_count):
            signatures.append(
                tuple(
                    (
                        channel,
                        tuple(
                            sorted(
                                {
                                    current[target]
                                    for target in bit_indices(generators[channel][state])
                                }
                            )
                        ),
                    )
                    for channel in sorted(generators)
                )
            )
        ordered = sorted(set(signatures))
        block = {signature: index for index, signature in enumerate(ordered)}
        refined = tuple(block[signature] for signature in signatures)
        if same_partition(current, refined):
            if refined != history[-1]:
                history.append(refined)
            current = refined
            break
        history.append(refined)
        current = refined
    return current, tuple(history)


def split_depth(history, left: int, right: int):
    for depth, row in enumerate(history):
        if row[left] != row[right]:
            return depth
    return None


def pair_image(relation: Relation, pair: tuple[int, int]):
    left = singleton_target(relation[pair[0]])
    right = singleton_target(relation[pair[1]])
    if left is None or right is None:
        return None
    return left, right


def persistent_pair_orbit(relation: Relation, pair, block_of):
    seen = {}
    sequence = []
    current = tuple(pair)
    changed = False
    for _ in range(max(1, len(block_of) ** 2 + 1)):
        if current in seen:
            if not changed:
                return None
            transient = seen[current]
            return {
                "transient": transient,
                "period": len(sequence) - transient,
                "sequence": tuple(sequence),
            }
        seen[current] = len(sequence)
        sequence.append(current)
        image = pair_image(relation, current)
        if image is None or block_of[image[0]] == block_of[image[1]]:
            return None
        changed |= image != current
        current = image
    return None


def block_profile(relation: Relation, state: int, block_of):
    return tuple(sorted({block_of[target] for target in bit_indices(relation[state])}))


def relation_digest(relation: Relation) -> str:
    return digest(list(relation))


def check_wpu(cert, generators, block_of, history, state_count, require):
    pair = tuple(map(int, cert["state_pair"]))
    fork = cert["fork"]
    source = int(fork["source"])
    left_target = int(fork["left_target"])
    right_target = int(fork["right_target"])
    left_channel = str(fork["left_channel"])
    right_channel = str(fork["right_channel"])
    require("WPU fork left transition", bool(generators[left_channel][source] & (1 << left_target)))
    require("WPU fork right transition", bool(generators[right_channel][source] & (1 << right_target)))
    require("WPU fork quotient split", block_of[left_target] != block_of[right_target])

    offload = eval_word(generators, cert["offload_word"], state_count)
    image = pair_image(offload, (left_target, right_target))
    require("WPU offload singleton pair", image is not None and tuple(sorted(image)) == pair)
    depth = split_depth(history, *pair)
    require("WPU split depth", depth == int(cert["split_depth"]))
    writer_channels = tuple(sorted({left_channel, right_channel}))
    require("WPU writer channels", list(writer_channels) == cert["writer_channels"])
    left_writer = tuple(bool(generators[name][pair[0]]) for name in writer_channels)
    right_writer = tuple(bool(generators[name][pair[1]]) for name in writer_channels)
    require("WPU post-write preservation", left_writer == right_writer)
    require("WPU post-write profile", list(left_writer) == cert["post_write_profile"])

    stabilizer = eval_word(generators, cert["stabilizer_word"], state_count)
    require("WPU stabilizer nonidentity", not is_identity(stabilizer))
    require("WPU stabilizer digest", relation_digest(stabilizer) == cert["stabilizer_relation_digest"])
    orbit = persistent_pair_orbit(stabilizer, pair, block_of)
    require("WPU persistent quotient-separated orbit", orbit is not None)
    require("WPU stabilizer transient", orbit["transient"] == int(cert["stabilizer_transient"]))
    require("WPU stabilizer period", orbit["period"] == int(cert["stabilizer_period"]))
    require(
        "WPU stabilizer sequence",
        [list(item) for item in orbit["sequence"]] == cert["stabilizer_sequence"],
    )

    use = eval_word(generators, cert["use_word"], state_count)
    require("WPU use nonidentity", not is_identity(use))
    require("WPU use digest", relation_digest(use) == cert["use_relation_digest"])
    left_profile = block_profile(use, pair[0], block_of)
    right_profile = block_profile(use, pair[1], block_of)
    require("WPU use distinguishes pair", left_profile != right_profile)
    require(
        "WPU use nontrivial beyond quotient identity",
        not (
            left_profile == (block_of[pair[0]],)
            and right_profile == (block_of[pair[1]],)
        ),
    )
    require("WPU use left profile", list(left_profile) == cert["use_left_profile"])
    require("WPU use right profile", list(right_profile) == cert["use_right_profile"])
    class_pair = tuple(sorted((block_of[pair[0]], block_of[pair[1]])))
    require("WPU class pair", list(class_pair) == cert["class_pair"])
    support = sorted({state for item in orbit["sequence"] for state in item})
    require("WPU operational support", support == cert["operational_support"])
    return {
        "class_pair": class_pair,
        "support": frozenset(support),
        "orbit": orbit,
        "stabilizer_word": tuple(cert["stabilizer_word"]),
    }


def check_system(raw_system, generators, block_of, history, state_count, require):
    certs = [
        check_wpu(item, generators, block_of, history, state_count, require)
        for item in raw_system["wpu_certificates"]
    ]
    require("record system has WPU certificate", bool(certs))
    class_pair = tuple(map(int, raw_system["class_pair"]))
    require("record system common class pair", all(item["class_pair"] == class_pair for item in certs))
    support = frozenset(state for item in certs for state in item["support"])
    require("record system support", sorted(support) == raw_system["support"])
    representatives = {
        block: tuple(sorted(state for state in support if block_of[state] == block))
        for block in class_pair
    }
    require("record system representatives nonempty", all(representatives.values()))
    require(
        "record system representatives",
        {str(block): list(representatives[block]) for block in class_pair}
        == raw_system["representatives"],
    )
    return {
        "class_pair": class_pair,
        "support": support,
        "representatives": representatives,
        "certificates": certs,
    }


def induced_translation(relation: Relation, source, target, block_of):
    output = []
    target_classes = set(target["class_pair"])
    for source_class in source["class_pair"]:
        image_classes = set()
        for state in source["representatives"][source_class]:
            image = singleton_target(relation[state])
            if image is None or image not in target["support"]:
                return None
            block = block_of[image]
            if block not in target_classes:
                return None
            image_classes.add(block)
        if len(image_classes) != 1:
            return None
        output.append(next(iter(image_classes)))
    if len(output) != 2 or output[0] == output[1]:
        return None
    return tuple(output)


def check_morphism(raw, systems, generators, block_of, state_count, require):
    source_index = int(raw["source_system"])
    target_index = int(raw["target_system"])
    relation = eval_word(generators, raw["word"], state_count)
    require("translation relation digest", relation_digest(relation) == raw["relation_digest"])
    induced = induced_translation(relation, systems[source_index], systems[target_index], block_of)
    require("representation-independent translation", induced is not None)
    require("translation induced class map", list(induced) == raw["induced_class_map"])
    target_pair = systems[target_index]["class_pair"]
    if induced == target_pair:
        parity = 0
    elif induced == target_pair[::-1]:
        parity = 1
    else:
        raise AssertionError("translation is not a two-class bijection")
    require("translation parity", parity == int(raw["parity"]))
    return {"source": source_index, "target": target_index, "parity": parity}


def kosaraju_scc(node_count: int, edges: Sequence[tuple[int, int]]):
    adjacency = [[] for _ in range(node_count)]
    reverse = [[] for _ in range(node_count)]
    for source, target in edges:
        adjacency[source].append(target)
        reverse[target].append(source)
    seen = [False] * node_count
    order = []

    for root in range(node_count):
        if seen[root]:
            continue
        stack = [(root, 0)]
        seen[root] = True
        while stack:
            vertex, position = stack[-1]
            if position < len(adjacency[vertex]):
                target = adjacency[vertex][position]
                stack[-1] = (vertex, position + 1)
                if not seen[target]:
                    seen[target] = True
                    stack.append((target, 0))
            else:
                order.append(vertex)
                stack.pop()

    component = [-1] * node_count
    for root in reversed(order):
        if component[root] >= 0:
            continue
        label = root
        component[root] = label
        stack = [root]
        while stack:
            vertex = stack.pop()
            for target in reverse[vertex]:
                if component[target] < 0:
                    component[target] = label
                    stack.append(target)
    return component


def gain_graph_unbalanced(system_count: int, morphisms):
    lifted_edges = []
    for item in morphisms:
        for incoming in (0, 1):
            source = 2 * item["source"] + incoming
            target = 2 * item["target"] + (incoming ^ item["parity"])
            lifted_edges.append((source, target))
    component = kosaraju_scc(2 * system_count, lifted_edges)
    bases = [
        system
        for system in range(system_count)
        if component[2 * system] == component[2 * system + 1]
    ]
    return bool(bases), bases


def check_positive(case):
    checks = []

    def require(name, condition):
        checks.append({"check": name, "ok": bool(condition)})
        if not condition:
            raise AssertionError(name)

    state_count, _target, candidate, broken = structural_checks(case, require)
    generators = generators_from_partition(state_count, candidate)
    block_of, history = behavioral_quotient(generators, state_count)
    require("behavioral quotient nontrivial", len(set(block_of)) > 1)
    systems = [
        check_system(item, generators, block_of, history, state_count, require)
        for item in case["systems"]
    ]
    require("at least two explicit record systems", len(systems) >= 2)

    public = case["gates"]["public_translation"]
    forward = check_morphism(public["forward"], systems, generators, block_of, state_count, require)
    reverse = check_morphism(public["reverse"], systems, generators, block_of, state_count, require)
    left = int(public["left_system"])
    right = int(public["right_system"])
    require("public reciprocal translations", (forward["source"], forward["target"]) == (left, right) and (reverse["source"], reverse["target"]) == (right, left))

    localization = case["gates"]["localization"]
    loc_left = systems[int(localization["left_system"])]
    loc_right = systems[int(localization["right_system"])]
    a, b = set(loc_left["support"]), set(loc_right["support"])
    if not a & b:
        relation = "disjoint"
    elif a == b:
        relation = "coextensive"
    elif a < b or b < a:
        relation = "nested"
    else:
        relation = "proper_overlap"
    require("operational localization relation", relation == localization["relation"] and relation in {"nested", "proper_overlap"})

    change = case["gates"]["recorded_change"]
    source = systems[int(change["source_system"])]
    target = systems[int(change["target_system"])]
    cert = source["certificates"][int(change["source_certificate_index"])]
    cycle = cert["orbit"]["sequence"][
        cert["orbit"]["transient"] : cert["orbit"]["transient"] + cert["orbit"]["period"]
    ]
    require("recorded change stabilizer period > 1", cert["orbit"]["period"] > 1)
    reading = eval_word(generators, change["reading_word"], state_count)
    side = int(change["side"])
    sequence = []
    valid = True
    for pair in cycle:
        image = singleton_target(reading[pair[side]])
        if image is None or image not in target["support"]:
            valid = False
            break
        block = block_of[image]
        if block not in set(target["class_pair"]):
            valid = False
            break
        sequence.append(block)
    require("internally recorded phase map", valid and sequence == change["phase_class_sequence"])
    require("internally recorded change", len(set(sequence)) > 1)

    odd = case["gates"]["odd_holonomy"]
    morphisms = [
        check_morphism(item, systems, generators, block_of, state_count, require)
        for item in odd["morphisms"]
    ]
    cycle_indices = list(map(int, odd["system_cycle"]))
    require("gain cycle closed", cycle_indices[0] == cycle_indices[-1])
    require("gain cycle edge alignment", all((item["source"], item["target"]) == tuple(cycle_indices[index : index + 2]) for index, item in enumerate(morphisms)))
    parity = sum(item["parity"] for item in morphisms) % 2
    require("gain cycle odd", parity == 1 and parity == int(odd["total_parity"]))
    unbalanced, bases = gain_graph_unbalanced(len(systems), morphisms)
    require("Z2 gain graph unbalanced by double-cover SCC", unbalanced)

    return {
        "seed_index": int(case["seed_index"]),
        "certificate_h4": True,
        "selected_system_count": len(systems),
        "selected_morphism_count": len(morphisms),
        "unbalanced_base_systems": bases,
        "broken_opposite_pair_count": len(broken),
        "check_count": len(checks),
        "checks": checks,
    }


def transition_rows(generators):
    rows = []
    for channel in sorted(generators):
        for source, mask in enumerate(generators[channel]):
            for target in bit_indices(mask):
                rows.append((source, target, channel))
    return rows


def endogenous_forks(generators, block_of):
    by_source = defaultdict(set)
    for source, target, channel in transition_rows(generators):
        by_source[source].add((channel, target))
    output = {}
    for source, outcomes in by_source.items():
        ordered = sorted(outcomes)
        for left_index, (left_channel, left_target) in enumerate(ordered):
            for right_channel, right_target in ordered[left_index + 1 :]:
                if block_of[left_target] == block_of[right_target]:
                    continue
                key = (source, min(left_target, right_target), max(left_target, right_target))
                output.setdefault(
                    key,
                    {
                        "source": source,
                        "left_target": left_target,
                        "right_target": right_target,
                        "left_channel": left_channel,
                        "right_channel": right_channel,
                    },
                )
    return [output[key] for key in sorted(output)]


def exact_wpu_audit(generators, semigroup, block_of, history):
    state_count = len(block_of)
    forks = endogenous_forks(generators, block_of)
    continuations = [identity(state_count), *semigroup]
    transferred = set()
    for fork in forks:
        for relation in continuations:
            image = pair_image(
                relation,
                (int(fork["left_target"]), int(fork["right_target"])),
            )
            if image is None or image[0] == image[1]:
                continue
            pair = tuple(sorted(image))
            if split_depth(history, *pair) is None:
                continue
            channels = tuple(sorted({fork["left_channel"], fork["right_channel"]}))
            left = tuple(bool(generators[name][pair[0]]) for name in channels)
            right = tuple(bool(generators[name][pair[1]]) for name in channels)
            if left == right:
                transferred.add(pair)

    stabilized = 0
    used = 0
    wpu_pairs = []
    for pair in sorted(transferred):
        has_stabilizer = any(
            not is_identity(relation)
            and persistent_pair_orbit(relation, pair, block_of) is not None
            for relation in semigroup
        )
        has_use = False
        for relation in semigroup:
            if is_identity(relation):
                continue
            left_profile = block_profile(relation, pair[0], block_of)
            right_profile = block_profile(relation, pair[1], block_of)
            if left_profile == right_profile:
                continue
            if (
                left_profile == (block_of[pair[0]],)
                and right_profile == (block_of[pair[1]],)
            ):
                continue
            has_use = True
            break
        stabilized += int(has_stabilizer)
        used += int(has_use)
        if len(set(block_of)) > 1 and has_stabilizer and has_use:
            wpu_pairs.append(pair)
    return {
        "fork_count": len(forks),
        "transferred_pair_count": len(transferred),
        "stabilized_pair_count": stabilized,
        "used_pair_count": used,
        "wpu_pair_count": len(wpu_pairs),
        "wpu_pairs": [list(pair) for pair in wpu_pairs],
    }


def check_negative(case):
    checks = []

    def require(name, condition):
        checks.append({"check": name, "ok": bool(condition)})
        if not condition:
            raise AssertionError(name)

    state_count, _target, candidate, broken = structural_checks(case, require)
    generators = generators_from_partition(state_count, candidate)
    block_of, history = behavioral_quotient(generators, state_count)
    listed = []
    words = []
    for item in case["complete_semigroup"]:
        relation = tuple(map(int, item["rows"]))
        require("semigroup relation carrier", len(relation) == state_count)
        listed.append(relation)
        words.append(tuple(map(str, item["word"])))
    semigroup = set(listed)
    require("semigroup relations unique", len(semigroup) == len(listed))
    require("semigroup expected size", len(semigroup) == int(case["expected_semigroup_element_count"]))
    for relation, word in zip(listed, words):
        require("listed semigroup element generated by explicit word", eval_word(generators, word, state_count) == relation)
    require("all generators in listed semigroup", all(relation in semigroup for relation in generators.values()))
    closed = True
    for relation in listed:
        for generator in generators.values():
            if compose(relation, generator) not in semigroup:
                closed = False
                break
        if not closed:
            break
    require("listed set closed under right multiplication by generators", closed)
    audit = exact_wpu_audit(generators, listed, block_of, history)
    require("exact WPU absence", audit["wpu_pair_count"] == int(case["expected_wpu_certificate_count"]) == 0)
    return {
        "seed_index": int(case["seed_index"]),
        "null_index": int(case["null_index"]),
        "certificate_h4": False,
        "exact_reason": "complete generated semigroup has no WPU pair",
        "semigroup_element_count": len(listed),
        "wpu_audit": audit,
        "broken_opposite_pair_count": len(broken),
        "check_count": len(checks),
        "checks": checks,
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    payload = json.loads(args.certificate.read_text(encoding="utf-8"))
    validate_case_inventory(payload)
    positives = [check_positive(case) for case in payload["positive_cases"]]
    negatives = [check_negative(case) for case in payload["negative_cases"]]
    result = {
        "checker": "dependency-free-certificate-h4-v1",
        "certificate": portable_path(args.certificate),
        "certificate_sha256": hashlib.sha256(args.certificate.read_bytes()).hexdigest(),
        "positive_case_count": len(positives),
        "negative_case_count": len(negatives),
        "all_positive_certificate_h4": all(item["certificate_h4"] for item in positives),
        "all_negative_exactly_rejected": all(not item["certificate_h4"] for item in negatives),
        "all_checks_pass": all(
            check["ok"]
            for report in [*positives, *negatives]
            for check in report["checks"]
        ),
        "positive_reports": positives,
        "negative_reports": negatives,
        "scope": {
            "positive": "Only named words and witnesses are evaluated; no semigroup closure search.",
            "negative": "The supplied finite semigroup is checked for generation and closure, then WPU absence is exhausted over that certified set.",
        },
    }
    text = json.dumps(result, ensure_ascii=False, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(text, encoding="utf-8")
    print(
        json.dumps(
            {
                "positive_case_count": result["positive_case_count"],
                "negative_case_count": result["negative_case_count"],
                "all_checks_pass": result["all_checks_pass"],
                "positive_checks": sum(item["check_count"] for item in positives),
                "negative_checks": sum(item["check_count"] for item in negatives),
            },
            indent=2,
        )
    )
    passed = (
        result["all_checks_pass"]
        and result["all_positive_certificate_h4"]
        and result["all_negative_exactly_rejected"]
        and result["positive_case_count"] == len(EXPECTED_POSITIVE_SEEDS)
        and result["negative_case_count"] == len(EXPECTED_NEGATIVE_CASES)
    )
    return 0 if passed else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/theorem81/check_theorem81_positive_audit.py <==
#!/usr/bin/env python3
"""Replay the two positive certificates used in Theorem 8.1."""

from __future__ import annotations

import argparse
import importlib.util
import json
import sys
from pathlib import Path


HERE = Path(__file__).resolve().parent
sys.dont_write_bytecode = True
TARGET_DIGEST = "8069e0a801bd81c089e24118fc6f5e4366c34e3b471513d93d5da4326128ab57"
PI0_DIGEST = "91ddad8b639e55f1648c84f8e33706d67c77ff21671cc6daa2d77858f29d06ee"


def validate_inventory(payload) -> None:
    target = payload.get("target_case", {})
    pi0 = payload.get("pi0_case", {})
    if int(target.get("seed_index", -1)) != 226 or int(pi0.get("seed_index", -1)) != 226:
        raise ValueError("Theorem 8.1 audit must contain the two row-226 cases")
    if int(target.get("state_count", -1)) != 20 or int(pi0.get("state_count", -1)) != 20:
        raise ValueError("Theorem 8.1 cases must use the 20-state carrier")
    if target.get("partition_digest") != TARGET_DIGEST:
        raise ValueError("unexpected target partition digest")
    if pi0.get("partition_digest") != PI0_DIGEST:
        raise ValueError("unexpected index-0 partition digest")
    if target.get("target_partition_digest") != TARGET_DIGEST:
        raise ValueError("target case does not identify the declared target")
    if pi0.get("target_partition_digest") != TARGET_DIGEST:
        raise ValueError("index-0 case does not use the declared target")


def load_checker():
    path = HERE / "check_certificate_h4.py"
    spec = importlib.util.spec_from_file_location("portable_h4_checker", path)
    if spec is None or spec.loader is None:
        raise RuntimeError(f"cannot load {path}")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def check_target_positive(checker, case):
    """Use the positive checker with an identity-target structural preamble."""

    original = checker.structural_checks

    def target_structural_checks(raw, require):
        state_count = int(raw["state_count"])
        target = checker.partition(raw["target_partition_classes"])
        candidate = checker.partition(raw["partition_classes"])
        target_map = checker.edge_map(target)
        candidate_map = checker.edge_map(candidate)
        require("target identity exact edge identity", set(target_map) == set(candidate_map))
        require(
            "target identity same partition",
            checker.unlabelled(target) == checker.unlabelled(candidate),
        )
        require(
            "target endpoints in range",
            all(
                0 <= u < state_count and 0 <= v < state_count
                for u, v in target_map
            ),
        )
        diamonds = checker.exact_diamonds(state_count, target_map)
        supplied = tuple(sorted(tuple(map(int, item)) for item in raw["diamonds"]))
        require("target exact diamonds recomputed", diamonds == supplied)
        require(
            "target canonical opposite partition",
            checker.unlabelled(
                checker.opposite_partition(tuple(sorted(target_map)), diamonds)
            )
            == checker.unlabelled(target),
        )
        require(
            "target digest",
            checker.digest([[list(item) for item in values] for values in target])
            == raw["target_partition_digest"]
            == raw["partition_digest"],
        )
        return state_count, target, candidate, set()

    checker.structural_checks = target_structural_checks
    try:
        return checker.check_positive(case)
    finally:
        checker.structural_checks = original


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("audit", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    checker = load_checker()
    payload = json.loads(args.audit.read_text(encoding="utf-8"))
    validate_inventory(payload)
    target = check_target_positive(checker, payload["target_case"])
    pi0 = checker.check_positive(payload["pi0_case"])

    expected_target = payload["target_checker_report"]
    expected_pi0 = payload["pi0_checker_report"]
    stable_fields = (
        "seed_index",
        "certificate_h4",
        "check_count",
        "selected_system_count",
        "selected_morphism_count",
        "unbalanced_base_systems",
        "broken_opposite_pair_count",
    )
    target_agreement = all(target[key] == expected_target[key] for key in stable_fields)
    pi0_agreement = all(pi0[key] == expected_pi0[key] for key in stable_fields)
    result = {
        "status": (
            "PASS"
            if target["certificate_h4"]
            and pi0["certificate_h4"]
            and target_agreement
            and pi0_agreement
            else "FAIL"
        ),
        "target_certificate_h4": target["certificate_h4"],
        "target_check_count": target["check_count"],
        "target_report_agreement": target_agreement,
        "pi0_certificate_h4": pi0["certificate_h4"],
        "pi0_check_count": pi0["check_count"],
        "pi0_report_agreement": pi0_agreement,
    }
    text = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.write_text(text, encoding="utf-8")
    print(text, end="")
    return 0 if result["status"] == "PASS" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/verify_sha256s.py <==
#!/usr/bin/env python3
"""Verify every entry in the ancillary SHA256SUMS.txt manifest."""

from __future__ import annotations

import hashlib
import re
from pathlib import Path


ROOT = Path(__file__).resolve().parent
MANIFEST = ROOT / "SHA256SUMS.txt"


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> int:
    failures: list[str] = []
    checked = 0
    listed: set[str] = set()

    for line_number, raw_line in enumerate(
        MANIFEST.read_text(encoding="utf-8").splitlines(), start=1
    ):
        if not raw_line.strip():
            continue
        try:
            expected, relative = raw_line.split("  ", 1)
        except ValueError:
            failures.append(f"line {line_number}: malformed entry")
            continue
        relative = relative.replace("\\", "/")
        if not re.fullmatch(r"[0-9A-Fa-f]{64}", expected):
            failures.append(f"line {line_number}: malformed SHA-256 digest")
            continue
        relative_path = Path(relative)
        if (
            not relative
            or relative_path.is_absolute()
            or ".." in relative_path.parts
            or (relative_path.parts and ":" in relative_path.parts[0])
        ):
            failures.append(f"line {line_number}: unsafe path: {relative}")
            continue
        if relative in listed:
            failures.append(f"line {line_number}: duplicate entry: {relative}")
            continue
        listed.add(relative)
        path = ROOT / relative_path
        try:
            path.resolve().relative_to(ROOT.resolve())
        except ValueError:
            failures.append(f"line {line_number}: path escapes package root: {relative}")
            continue
        if not path.is_file():
            failures.append(f"missing: {relative}")
            continue
        actual = sha256(path)
        if actual.lower() != expected.lower():
            failures.append(
                f"hash mismatch: {relative}: expected {expected}, got {actual}"
            )
        checked += 1

    actual_files = {
        path.relative_to(ROOT).as_posix()
        for path in ROOT.rglob("*")
        if path.is_file() and path != MANIFEST
    }
    unlisted = sorted(actual_files - listed)
    extra = sorted(listed - actual_files)
    failures.extend(f"unlisted: {relative}" for relative in unlisted)
    failures.extend(f"manifest-only: {relative}" for relative in extra)

    if failures:
        print("RELEASE INTEGRITY: FAIL")
        for failure in failures:
            print(f"  {failure}")
        return 1

    print(
        f"RELEASE INTEGRITY: PASS ({checked} files; "
        "manifest intentionally excludes itself)"
    )
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

